Direct current memory effects in effective-one-body waveform models

The direct current (DC) memory is a non-oscillatory, hereditary component of the gravitational wave (GW) signal that represents one of the most peculiar manifestations of the nonlinear nature of GW emission and propagation. In this work, by transforming the results provided in Ebersold et al. [Phys.Rev.D 100 (2019) 8, 084043] in harmonic coordinates and quasi-Keplerian parametrization, we provide the DC memory in terms of the effective-one-body (EOB) phase-space variables, with a relative accuracy of 2.5PN and in an expansion for small eccentricity up to order six. Our results are then implemented in TEOBResumS-Dal\'i, thus providing the first EOB model with DC memory contributions. This model is then used to assess the impact on the waveform and the main features of the DC memory, also addressing its dependence on the eccentricity of the binary system at its formation.

==> anc/2.5PN_m0_modes.m <==
(* ::Package:: *)

(* ::Title:: *)
(*Supplementary file to "Direct current memory effects in effective-one-body waveform models"*)


(* ::Text:: *)
(*Elisa Grilli, Andrea Placidi, Simone Albanesi, Gianluca Grignani, Marta Orselli*)


(* ::Section:: *)
(*File description*)


(* ::Text:: *)
(*This file collects all the m=0 spherical modes of the waveform with an accuracy of 2.5PN (beyond the leading quadrupole) and up to the sixth order in eccentricity. The maximum l reached at this accuracy is l=8 and the different PN orders are systematically singled out by  the PN-counting parameter \[Eta].*)
(**)
(*In particular, we separately provide:*)


(* ::Item:: *)
(*hN[l,0], the Newtonian terms obtained without order reducing any time derivative with the equations of motion;*)


(* ::Item:: *)
(*hNor[l,0], the Newtonian terms after order reduction and rewriting in terms of (prStar, prStarDot,u);*)


(* ::Item:: *)
(*hInst[l,0], the post-Newtonian instantaneous terms expressed in terms of (prStar, prStarDot,u);*)


(* ::Item:: *)
(*hTail[l,0], the tail terms expressed in terms of (prStar, prStarDot,u);*)


(* ::Item:: *)
(*hPostAd[l,0], the post-adiabatic terms expressed in terms of (prStar, prStarDot,u);*)


(* ::Item:: *)
(*hOscMem[l,0], the oscillatory memory terms expressed in terms of (prStar, prStarDot,u);*)


(* ::Item:: *)
(*hDC[l,0], the direct current memory terms expressed in terms of (prStar, prStarDot,u,ei)*)


(* ::Text:: *)
(*(ei is the initial eccentricity, see Section II of the main text).*)


(* ::Text:: *)
(*The full modes can be easily obtained in Mathematica by evaluating*)
(*hTotal[l_,0]:=hN[l,0]+hInst[l,0]+hTail[l,0]+hPostAd[l,0]+hOscMem[l,0]+hDC[l,0]*)
(*or*)
(*hTotalOr[l_,0]:=hNor[l,0]+hInst[l,0]+hTail[l,0]+hPostAd[l,0]+hOscMem[l,0]+hDC[l,0]*)
(*depending on wether the user wants to use order-reduced Newtonian terms.*)


(* ::Text:: *)
(*Note that all the waveform modes are given modulo an overall factor GM/(c^2R).*)


(* ::Section:: *)
(*Newtonian terms without order reduction*)


(* ::Text:: *)
(*Note: for each variable x, the quantity xnDot represents the nth time derivative of x*)


hN[2,0]=(4 Sqrt[(2 \[Pi])/15] (r2Dot+rDot^2 u) \[Nu])/u;
hN[3,0]=-(1/u^2)I Sqrt[(2 \[Pi])/105] (p\[Phi]3Dot+2 u (p\[Phi] r3Dot+3 p\[Phi]2Dot rDot+3 p\[Phi] r2Dot rDot u+3 p\[Phi]Dot (r2Dot+rDot^2 u))) \[Eta]^2 \[Nu] (-1+3 \[Nu]);
hN[4,0]=(Sqrt[(2 \[Pi])/5] (r4Dot+3 u (3 r2Dot^2+4 r3Dot rDot+12 r2Dot rDot^2 u+2 rDot^4 u^2)) \[Eta]^2 \[Nu] (-1+3 \[Nu]))/(21 u^3);
hN[5,0]=-(1/(18 u^4))I Sqrt[\[Pi]/2310] (p\[Phi]5Dot+4 u (5 p\[Phi]Dot r4Dot+p\[Phi] r5Dot+5 p\[Phi]4Dot rDot+45 p\[Phi]Dot r2Dot^2 u+30 p\[Phi] r2Dot r3Dot u+60 p\[Phi]Dot r3Dot rDot u+15 p\[Phi] r4Dot rDot u+90 p\[Phi] r2Dot^2 rDot u^2+180 p\[Phi]Dot r2Dot rDot^2 u^2+60 p\[Phi] r3Dot rDot^2 u^2+60 p\[Phi] r2Dot rDot^3 u^3+30 p\[Phi]Dot rDot^4 u^3+10 p\[Phi]3Dot (r2Dot+3 rDot^2 u)+10 p\[Phi]2Dot (r3Dot+9 r2Dot rDot u+6 rDot^3 u^2))) \[Eta]^4 \[Nu] (1-5 \[Nu]+5 \[Nu]^2);
hN[6,0]=1/(99 u^5) Sqrt[\[Pi]/1365] (r6Dot+5 u (10 r3Dot^2+60 r2Dot^3 u+540 r2Dot^2 rDot^2 u^2+240 r3Dot rDot u (r2Dot+rDot^2 u)+15 r2Dot (r4Dot+24 rDot^4 u^3)+6 rDot (r5Dot+10 r4Dot rDot u+4 rDot^5 u^4))) \[Eta]^4 \[Nu] (1-5 \[Nu]+5 \[Nu]^2);
hN[7,0]=0;
hN[8,0]=0;


(* ::Section:: *)
(*Newtonian terms with order reduction*)


hNor[2,0]=(4 Sqrt[(2 \[Pi])/15] (prStarDot+prStar^2 u) \[Nu])/u-1/u^2 2 Sqrt[(2 \[Pi])/15] \[Eta]^2 \[Nu] (prStarDot^2 (1+\[Nu])+2 prStar^2 u^2 (u-u \[Nu]+prStar^2 (1+\[Nu]))+prStarDot u (-u (-3+\[Nu])+3 prStar^2 (1+\[Nu])))+1/u^3 Sqrt[\[Pi]/30] \[Eta]^4 \[Nu] (prStarDot^3 (1-\[Nu]+\[Nu]^2)+2 prStarDot^2 u (2 prStar^2 (2+\[Nu]+2 \[Nu]^2)-u (4+3 \[Nu]+2 \[Nu]^2))+2 prStar^2 u^3 (4 prDot (1+\[Nu])-2 prStar^2 u \[Nu] (1+4 \[Nu])+u^2 (-8-7 \[Nu]+4 \[Nu]^2)+prStar^4 (4+5 \[Nu]+4 \[Nu]^2))+prStarDot u^2 (15 prStar^4 (1+\[Nu]+\[Nu]^2)+3 u^2 (-3+5 \[Nu]+\[Nu]^2)-2 prStar^2 u (13+13 \[Nu]+9 \[Nu]^2)));
hNor[3,0]=1/(64 u^(17/2)) I Sqrt[\[Pi]/210] prStar (7 prStarDot^5-10 prStarDot^4 u^2+16 prStarDot^3 u^4-32 prStarDot^2 u^6+128 prStarDot u^8+256 u^10) \[Eta]^2 \[Nu] (-1+3 \[Nu])-1/(128 u^(15/2)) I Sqrt[\[Pi]/210] prStar \[Eta]^4 \[Nu] (-1+3 \[Nu]) (64 prStar^2 prStarDot^3 u^3+2 prStarDot^4 u^2 (176-5 \[Nu])-768 u^10 (-4+\[Nu])+256 prStar^2 prStarDot u^7 (3+\[Nu])-32 prStar^2 prStarDot^2 u^5 (5+\[Nu])+288 prStarDot^2 u^6 (10+\[Nu])-16 prStarDot^3 u^4 (43+2 \[Nu])+256 prStar^2 u^9 (7+3 \[Nu])+128 prStarDot u^8 (59+4 \[Nu])+3 prStarDot^5 (-77+8 \[Nu]));
hNor[4,0]=(Sqrt[(2 \[Pi])/5] (6 prStarDot^2+6 prStar^2 (prStar^2-u) u^2-prStarDot u (-12 prStar^2+u)) \[Eta]^2 \[Nu] (-1+3 \[Nu]))/(21 u^2)-1/(21 u^3) Sqrt[\[Pi]/10] \[Eta]^4 \[Nu] (-1+3 \[Nu]) (12 prStarDot^3 (1+\[Nu])+prStarDot^2 u (u (11-15 \[Nu])+48 prStar^2 (1+\[Nu]))+4 prStar^2 u^3 (6 prStar^4 (1+\[Nu])-6 prStar^2 u (1+2 \[Nu])+u^2 (-17+6 \[Nu]))+prStarDot u^2 (3 u^2 (-5+\[Nu])+60 prStar^4 (1+\[Nu])-prStar^2 u (67+63 \[Nu])));
hNor[5,0]=1/(1152 u^(15/2)) I Sqrt[\[Pi]/2310] prStar (-217 prStarDot^5+346 prStarDot^4 u^2+96 prStar^2 prStarDot^3 u^3-688 prStarDot^3 u^4-192 prStar^2 prStarDot^2 u^5+2720 prStarDot^2 u^6+768 prStar^2 prStarDot u^7+5248 prStarDot u^8+1536 prStar^2 u^9-256 u^10) \[Eta]^4 \[Nu] (1-5 \[Nu]+5 \[Nu]^2);
hNor[6,0]=1/(99 u^3) Sqrt[\[Pi]/1365] (120 prStarDot^3+prStarDot^2 (360 prStar^2 u-51 u^2)+prStarDot u^2 (360 prStar^4-396 prStar^2 u+u^2)+10 prStar^2 u^3 (12 prStar^4-24 prStar^2 u+5 u^2)) \[Eta]^4 \[Nu] (1-5 \[Nu]+5 \[Nu]^2);
hNor[7,0]=0;
hNor[8,0]=0;


(* ::Section:: *)
(*Instantaneous terms*)


hInst[2,0]=32/63 Sqrt[(2 \[Pi])/15] prStar u (-58 prStarDot+5 prStar^2 u-89 u^2) \[Eta]^5 \[Nu]^2+1/(7 u^2) 2 Sqrt[(2 \[Pi])/15] \[Eta]^2 \[Nu] (3 prStarDot^2 (3+5 \[Nu])+3 prStar^2 (prStar^2-u) u^2 (3+5 \[Nu])+prStarDot u (u (-19+\[Nu])+6 prStar^2 (3+5 \[Nu])))-1/(63 u^3) Sqrt[\[Pi]/30] \[Eta]^4 \[Nu] (15 prStarDot^3 (5-13 \[Nu]+\[Nu]^2)+3 prStarDot^2 u (u (-377+514 \[Nu]-28 \[Nu]^2)+3 prStar^2 (61+31 \[Nu]+65 \[Nu]^2))+prStarDot u^2 (-90 prStar^2 u (7+72 \[Nu]+13 \[Nu]^2)+u^2 (-1394+2821 \[Nu]+53 \[Nu]^2)+9 prStar^4 (97+127 \[Nu]+125 \[Nu]^2))+prStar^2 u^3 (-6 prStar^2 u (25+43 \[Nu]+185 \[Nu]^2)+3 prStar^4 (133+223 \[Nu]+185 \[Nu]^2)+u^2 (581-7279 \[Nu]+571 \[Nu]^2)));
hInst[3,0]=-(1/(640 u^(17/2)))I Sqrt[(3 \[Pi])/70] (-21 prStarDot^6+22 prStarDot^5 u^2+60 prStar^2 prStarDot^4 u^3-16 prStarDot^4 u^4-96 prStar^2 prStarDot^3 u^5-32 prStarDot^3 u^6+192 prStar^2 prStarDot^2 u^7+640 prStarDot^2 u^8-768 prStar^2 prStarDot u^9+4352 prStarDot u^10-1536 prStar^2 u^11+4096 u^12) \[Eta]^5 \[Nu]^2+1/(1152 u^(15/2)) I Sqrt[\[Pi]/210] prStar \[Eta]^4 \[Nu] (prStarDot^5 (-473+2203 \[Nu]-1696 \[Nu]^2)+48 prStar^2 prStarDot^3 u^3 (-2+\[Nu]+8 \[Nu]^2)-96 prStar^2 prStarDot^2 u^5 (-2+\[Nu]+8 \[Nu]^2)+384 prStar^2 prStarDot u^7 (-2+\[Nu]+8 \[Nu]^2)+768 prStar^2 u^9 (-2+\[Nu]+8 \[Nu]^2)+256 u^10 (31-101 \[Nu]+32 \[Nu]^2)-16 prStarDot^3 u^4 (107-481 \[Nu]+352 \[Nu]^2)+128 prStarDot u^8 (169-683 \[Nu]+416 \[Nu]^2)+32 prStarDot^2 u^6 (245-1063 \[Nu]+736 \[Nu]^2)+2 prStarDot^4 u^2 (397-1823 \[Nu]+1376 \[Nu]^2));
hInst[4,0]=-(1/35) Sqrt[\[Pi]/10] prStar u (71 prStarDot+26 prStar^2 u+17 u^2) \[Eta]^5 \[Nu]^2+1/(462 u^3) Sqrt[\[Pi]/10] \[Eta]^4 \[Nu] (12 prStarDot^3 (-23+27 \[Nu]+105 \[Nu]^2)+2 prStar^2 u^3 (u^2 (-239+722 \[Nu]-106 \[Nu]^2)+6 prStar^4 (-23+27 \[Nu]+105 \[Nu]^2)-12 prStar^2 u (-23+27 \[Nu]+105 \[Nu]^2))+prStarDot^2 u (36 prStar^2 (-23+27 \[Nu]+105 \[Nu]^2)+u (609-1802 \[Nu]+130 \[Nu]^2))+prStarDot u^2 (u^2 (-131+358 \[Nu]+82 \[Nu]^2)+36 prStar^4 (-23+27 \[Nu]+105 \[Nu]^2)-22 prStar^2 u (-39+35 \[Nu]+209 \[Nu]^2)));
hInst[5,0]=0;
hInst[6,0]=0;
hInst[7,0]=0;
hInst[8,0]=0;


(* ::Section:: *)
(*Tail terms*)


hTail[2,0]=8 Sqrt[\[Pi]/5]\[Nu] (-(1/(3840 Sqrt[6] u^(19/2)))\[Pi] (3 prStarDot^6-30 prStarDot^5 u^2+80 prStarDot^4 u^3 (3 prStar^2+u)-160 prStarDot^3 u^5 (4 prStar^2+3 u)+8 prStar^4 u^9 (prStar^2+80 u)-20 prStarDot u^8 (-5 prStar^4-48 prStar^2 u+192 u^2)+10 prStarDot^2 u^6 (-37 prStar^4+48 prStar^2 u+192 u^2)) \[Eta]^3+\[Eta]^5 ((Sqrt[6] prStar (prStarDot^5-prStarDot^4 u^2+prStarDot^3 u^4-prStarDot^2 u^6+prStarDot u^8-u^10))/u^7+1/(53760 Sqrt[6] u^(17/2)) \[Pi] (20 prStarDot^5 u^2 (-965+46 \[Nu])+prStarDot^6 (-10636323+3547909 \[Nu])+20 prStarDot^4 u^3 (3 prStar^2 (314137-104105 \[Nu])+196 u (13+\[Nu]))+40 prStarDot u^8 (-192 prStar^2 u (-5+\[Nu])+192 u^2 (-41+4 \[Nu])-prStar^4 (1233+4 \[Nu]))+4 prStar^2 u^9 (prStar^4 (31777-11023 \[Nu])-800 prStar^2 u (-29+3 \[Nu])-3840 u^2 (-33+8 \[Nu]))-160 prStarDot^3 u^5 (6 u (52+33 \[Nu])+prStar^2 (233+43 \[Nu]))+10 prStarDot^2 u^6 (7 prStar^4 (40081-13579 \[Nu])-48 prStar^2 u (-1+45 \[Nu])+192 u^2 (-81+47 \[Nu])))));
hTail[3,0]=-(1/(1920 u^8))\[Nu] I Sqrt[\[Pi]/210] (-((315 prStarDot^6)/Sqrt[u])+2 prStarDot^5 (1148 \[Pi] prStar+225 Sqrt[u]) u-20 prStarDot^4 u^(5/2) (45 prStar^2+110 \[Pi] prStar Sqrt[u]+36 u)+160 prStarDot^3 u^4 (-10 \[Pi] prStar^3+9 prStar^2 Sqrt[u]+4 \[Pi] prStar u+9 u^(3/2))-240 prStarDot^2 u^6 (3 \[Pi] prStar^3+12 prStar^2 Sqrt[u]-8 \[Pi] prStar u+24 u^(3/2))-8 prStarDot u^7 (107 \[Pi] prStar^5-320 \[Pi] prStar^3 u-1440 prStar^2 u^(3/2)+2880 \[Pi] prStar u^2+1440 u^(5/2))+120 prStar u^9 (192 prStar u^(3/2)+\[Pi] (7 prStar^4+16 prStar^2 u-64 u^2))) \[Eta]^5 (-1+3 \[Nu]);
hTail[4,0]=-(1/(40320 u^(17/2)))\[Nu] Sqrt[\[Pi]/10] (8064 prStar u^(19/2) (21 prStarDot+6 prStar^2 u-u^2)+\[Pi] (267 prStarDot^6-690 prStarDot^5 u^2-20 prStarDot^4 u^3 (45 prStar^2+28 u)+240 prStarDot^3 u^5 (11 prStar^2+50 u)+10 prStarDot^2 u^6 (595 prStar^4+1200 prStar^2 u-4416 u^2)+20 prStarDot u^8 (335 prStar^4-720 prStar^2 u+192 u^2)+8 prStar^2 u^9 (379 prStar^4-80 prStar^2 u+4800 u^2))) \[Eta]^5 (-1+3 \[Nu]);
hTail[5,0]=0;
hTail[6,0]=0;
hTail[7,0]=0;
hTail[8,0]=0;


(* ::Section:: *)
(*Post-adiabatic terms*)


hPostAd[2,0]=1/(2250 u^7) Sqrt[\[Pi]/30] prStar (17411719 prStarDot^5-13136375 prStarDot^4 u^2+101010560 prStar^2 prStarDot^3 u^3+11558700 prStarDot^3 u^4+20325450 prStar^2 prStarDot^2 u^5-5 prStarDot (4649943 prStar^4+289180 prStarDot) u^6+4484000 prStar^2 prStarDot u^7+125 (113313 prStar^4+16384 prStarDot) u^8+4397700 prStar^2 u^9+38400 u^10) \[Eta]^5 \[Nu]^2;
hPostAd[3,0]=0;
hPostAd[4,0]=0;
hPostAd[5,0]=0;
hPostAd[6,0]=0;
hPostAd[7,0]=0;
hPostAd[8,0]=0;


(* ::Section:: *)
(*Oscillatory memory terms*)


hOscMem[2,0]=1/(315 u^7) 2 Sqrt[(2 \[Pi])/15] prStar (750075 prStarDot^5-461805 prStarDot^4 u^2+152980 prStar^2 prStarDot^3 u^3+256425 prStarDot^3 u^4-103090 prStar^2 prStarDot^2 u^5-2 prStarDot (1327 prStar^4+61350 prStarDot) u^6+59275 prStar^2 prStarDot u^7+122 (7 prStar^4+390 prStarDot) u^8-24200 prStar^2 u^9-17280 u^10) \[Eta]^5 \[Nu]^2;
hOscMem[3,0]=0;
hOscMem[4,0]=1/(9450 u^7) Sqrt[\[Pi]/10] prStar (507225 prStarDot^5-311895 prStarDot^4 u^2+105020 prStar^2 prStarDot^3 u^3+172875 prStarDot^3 u^4-70710 prStar^2 prStarDot^2 u^5-6 prStarDot (291 prStar^4+13750 prStarDot) u^6+40625 prStar^2 prStarDot u^7+6 (91 prStar^4+5310 prStarDot) u^8-16600 prStar^2 u^9-11520 u^10) \[Eta]^5 \[Nu]^2;
hOscMem[5,0]=0;
hOscMem[6,0]=0;
hOscMem[7,0]=0;
hOscMem[8,0]=0;


(* ::Section:: *)
(*DC memory terms terms*)


hDC[2,0]=-(2/7) Sqrt[(10 \[Pi])/3] u \[Nu]-1/74526697376768 (-42586684215296+48591742446592 ei^2-8124532839735 ei^4+2302157570960 ei^6) Sqrt[(5 \[Pi])/6] u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu]-(17997221 Sqrt[(5 \[Pi])/6] prStar^12 prStarDot^6 u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(3010936384 Zp^6)+Zp^3 (-((23759 Sqrt[(15 \[Pi])/2] \[Nu])/(12673024 u^11))+(2280281601 Sqrt[(15 \[Pi])/2] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(10538277344 u^11))+prStarDot ((2 Sqrt[(10 \[Pi])/3] \[Nu])/(7 u)-((6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(12143832064 u))+(prStar^10 (-((7072 Sqrt[30 \[Pi]] prStarDot^6 u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/2476099)+(7072 Sqrt[30 \[Pi]] prStarDot^5 u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/2476099))/Zp^5+Zp^2 (-((527 Sqrt[(5 \[Pi])/6] \[Nu])/(93184 u^7))-(37765681 (-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(1095980843776 u^7)+prStarDot ((527 Sqrt[(5 \[Pi])/6] \[Nu])/(93184 u^9)-(37765681 Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(58383808 u^9))+prStar^2 ((527 Sqrt[(5 \[Pi])/6] \[Nu])/(93184 u^8)-(37765681 Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(58383808 u^8)))+prStar^4 (prStarDot^2 (-((527 Sqrt[(5 \[Pi])/6] \[Nu])/(93184 u^5))+(10385562275 Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(10538277344 u^5))+prStarDot ((Sqrt[(5 \[Pi])/6] \[Nu])/(182 u^3)-(83075 Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(96026 u^3)))+prStar^2 (2/7 Sqrt[(10 \[Pi])/3] \[Nu]-((6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/12143832064+prStarDot^2 ((Sqrt[(5 \[Pi])/6] \[Nu])/(182 u^4)+(83075 (-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(1802600072 u^4))+prStarDot (-((Sqrt[(5 \[Pi])/6] \[Nu])/(182 u^2))-(83075 (-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(1802600072 u^2)))+1/Zp (-((83075 Sqrt[(15 \[Pi])/2] prStar^6 prStarDot^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(1824494 u^2))+prStar^4 (-((83075 Sqrt[(15 \[Pi])/2] prStarDot^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(1824494 u^3))-(83075 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(34249401368 u)+((-18772+21419 ei^2) Sqrt[30 \[Pi]] prStarDot u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/624169)+prStar^2 (-(((6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/115366404608)+((6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/115366404608))+1/Zp^2 (prStar^6 (-((1079975 Sqrt[(5 \[Pi])/6] prStarDot^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/34665386)+(1079975 Sqrt[(5 \[Pi])/6] prStarDot^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(34665386 u^2)-((-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^2 u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/912247)+prStar^4 (-(((-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^3 u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/912247)-((6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^2 u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/337224875008))+1/Zp^3 (prStar^8 ((2159950 Sqrt[(10 \[Pi])/3] prStarDot^4 u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/329321167-(832 Sqrt[(10 \[Pi])/3] prStarDot^3 u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/48013)+prStar^6 ((16 (-18772+21419 ei^2) Sqrt[(10 \[Pi])/3] prStarDot^4 u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/17332693-(16 (-18772+21419 ei^2) Sqrt[(10 \[Pi])/3] prStarDot^3 u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/17332693))+1/Zp^4 ((3536 Sqrt[30 \[Pi]] prStar^10 prStarDot^4 u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/912247+prStar^8 ((3536 Sqrt[30 \[Pi]] prStarDot^5 u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/912247+(68 (-18772+21419 ei^2) Sqrt[30 \[Pi]] prStarDot^4 u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/329321167))+Zp (-((Sqrt[(5 \[Pi])/6] \[Nu])/(182 u^3))+(3323 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(35071387000832 u^3)+prStarDot ((Sqrt[(5 \[Pi])/6] \[Nu])/(182 u^5)+(3323 (-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(94873688 u^5))+prStar^2 ((Sqrt[(5 \[Pi])/6] \[Nu])/(182 u^4)+(3323 (-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(94873688 u^4)+prStarDot^2 ((527 Sqrt[(5 \[Pi])/6] \[Nu])/(46592 u^8)-(415422491 Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(277323088 u^8))+prStarDot (-((527 Sqrt[(5 \[Pi])/6] \[Nu])/(46592 u^6))+(415422491 Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(277323088 u^6))))+\[Eta]^3 (-((Sqrt[5/6] (16281260130170241024-12331174939766086656 ei^2-8297464990084252416 ei^4+10546916101378515895 ei^6) \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(17231360190816780288 ei))-1/1307083615531008 29 Sqrt[5/6] (-42586684215296+48591742446592 ei^2-8124532839735 ei^4+2302157570960 ei^6) \[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu]+prStarDot^6 ((1885 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(408576 ei u^(23/2))-(1885 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(408576 u^(19/2)))+Zp^3 ((51806687269 Sqrt[5/6] \[Pi]^(3/2) \[Nu])/(97937129472 u^(19/2))-(297870888879005 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(38443635750912 ei u^(23/2))+(126941863558437233 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(15289583132934144 u^(19/2)))+prStarDot^5 ((377 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(34048 ei u^(19/2))-(377 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(34048 u^(15/2)))+prStarDot^4 (-((5 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(1179967488 ei u^(15/2)))+(145 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(73747968 u^(11/2)))+prStarDot^3 (-((5 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(147495936 ei u^(11/2)))+(145 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(9218496 u^(7/2)))+prStarDot^2 ((5 Sqrt[5/6] (-8389219414784+6353865203596 ei^2+4275421793631 ei^4) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(23676735961088 ei u^(7/2))+(145 Sqrt[5/6] (6939332608-7917833216 ei^2+1323860655 ei^4) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(567957684224 u^(3/2)))+prStar^6 ((1885 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(6384 ei u^(5/2))-(1885 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(6384 Sqrt[u]))+prStarDot (-((5 Sqrt[5/6] (-8389219414784+6353865203596 ei^2+4275421793631 ei^4) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(17757551970816 ei u^(3/2)))-(145 Sqrt[5/6] (6939332608-7917833216 ei^2+1323860655 ei^4) \[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/425968263168)+1/Zp^6 prStar^12 prStarDot^6 (-((31174512655 Sqrt[5/6] \[Pi]^(3/2) u^(13/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(1372986991104 ei))-(6784952317 Sqrt[5/6] \[Pi]^(3/2) u^(17/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/686493495552)+Zp^2 ((820329 Sqrt[15/2] \[Pi]^(3/2) \[Nu])/(8572928 u^(11/2))+(12659405 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(21967791857664 ei u^(15/2))-(4178605451789 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(14493250678093824 u^(11/2))+prStarDot^2 ((12304935 Sqrt[15/2] \[Pi]^(3/2) \[Nu])/(68583424 u^(19/2))-(23862978425 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(2535525376 ei u^(23/2))+(20893027258945 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(2058846605312 u^(19/2)))+prStarDot (-((4101645 Sqrt[15/2] \[Pi]^(3/2) \[Nu])/(17145856 u^(15/2)))+(23862978425 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(1901644032 ei u^(19/2))-(20893027258945 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(1544134953984 u^(15/2)))+prStar^2 (-((4101645 Sqrt[15/2] \[Pi]^(3/2) \[Nu])/(17145856 u^(13/2)))+(23862978425 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(1901644032 ei u^(17/2))-(20893027258945 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(1544134953984 u^(13/2))))+prStar^4 ((5 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(24582656 ei u^(3/2))-(145 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/1536416+prStarDot^2 ((1896729 Sqrt[15/2] \[Pi]^(3/2) \[Nu])/(8572928 u^(7/2))-(73391729145085 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(2402727234432 ei u^(11/2))+(3167353965886345 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(139358179597056 u^(7/2)))+prStarDot (-((75 Sqrt[15/2] \[Pi]^(3/2) \[Nu])/(896 u^(3/2)))+(71401915 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(5473482 ei u^(7/2))-(1872081455 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(175151424 u^(3/2))))+prStar^2 (-((5 Sqrt[5/6] (-8389219414784+6353865203596 ei^2+4275421793631 ei^4) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(17757551970816 ei Sqrt[u]))-(145 Sqrt[5/6] (6939332608-7917833216 ei^2+1323860655 ei^4) \[Pi]^(3/2) u^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/425968263168+prStarDot^4 (-((75 Sqrt[15/2] \[Pi]^(3/2) \[Nu])/(7168 u^(13/2)))+(157663285 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(100086528 ei u^(17/2))-(1794506165 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(1401211392 u^(13/2)))+prStarDot^3 ((225 Sqrt[15/2] \[Pi]^(3/2) \[Nu])/(3584 u^(9/2))-(1571424595 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(175151424 ei u^(13/2))+(5047358905 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(700605696 u^(9/2)))+prStarDot^2 (-((75 Sqrt[15/2] \[Pi]^(3/2) \[Nu])/(896 u^(5/2)))-(189395 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(126459328128 ei u^(9/2))+(1872081455 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(3287942531328 u^(5/2)))+prStarDot ((15 Sqrt[15/2] \[Pi]^(3/2) \[Nu])/(448 Sqrt[u])+(488225 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(505837312512 ei u^(5/2))-(93383905 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(234853037952 Sqrt[u])))+1/Zp^5 prStar^10 (prStarDot^6 ((2644655 Sqrt[5/6] \[Pi]^(3/2) u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(94091762 ei)-(1666340 Sqrt[10/3] \[Pi]^(3/2) u^(11/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/47045881)+prStarDot^5 (-((528931 Sqrt[5/6] \[Pi]^(3/2) u^(11/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(47045881 ei))+(666536 Sqrt[10/3] \[Pi]^(3/2) u^(15/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/47045881))+Zp ((15 Sqrt[15/2] \[Pi]^(3/2) \[Nu])/(448 u^(3/2))+(16615 Sqrt[5/6] (-8389219414784+6353865203596 ei^2+4275421793631 ei^4) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(51283810091716608 ei u^(7/2))+(13735447 Sqrt[5/6] (6939332608-7917833216 ei^2+1323860655 ei^4) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(31985104944758784 u^(3/2))+prStarDot^4 (-((75 Sqrt[15/2] \[Pi]^(3/2) \[Nu])/(57344 u^(19/2)))+(31319275 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(294991872 ei u^(23/2))-(68677235 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(589983744 u^(19/2)))+prStarDot^3 (-((75 Sqrt[15/2] \[Pi]^(3/2) \[Nu])/(7168 u^(15/2)))+(31319275 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(36873984 ei u^(19/2))-(68677235 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(73747968 u^(15/2)))+prStarDot^2 ((225 Sqrt[15/2] \[Pi]^(3/2) \[Nu])/(3584 u^(11/2))+(83075 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(141989421056 ei u^(15/2))-(68677235 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(230732809216 u^(11/2)))+prStar^4 ((225 Sqrt[15/2] \[Pi]^(3/2) \[Nu])/(3584 u^(7/2))-(31319275 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(6145664 ei u^(11/2))+(68677235 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(12291328 u^(7/2)))+prStarDot (-((75 Sqrt[15/2] \[Pi]^(3/2) \[Nu])/(896 u^(7/2)))-(83075 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(106492065792 ei u^(11/2))+(68677235 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(173049606912 u^(7/2)))+prStar^2 (-((75 Sqrt[15/2] \[Pi]^(3/2) \[Nu])/(896 u^(5/2)))-(83075 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(106492065792 ei u^(9/2))+(68677235 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(173049606912 u^(5/2))+prStarDot^2 (-((4370745 Sqrt[15/2] \[Pi]^(3/2) \[Nu])/(8572928 u^(13/2)))+(4748810858675 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(126459328128 ei u^(17/2))-(500628572170045 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(14669282062848 u^(13/2)))+prStarDot ((1358529 Sqrt[15/2] \[Pi]^(3/2) \[Nu])/(4286464 u^(9/2))-(3059546442485 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(126459328128 ei u^(13/2))+(43473316221467 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(1833660257856 u^(9/2)))))+1/Zp (prStar^6 (prStarDot^2 ((3050014825 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(554646176 ei u^(5/2))-(2027232035 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(1109292352 Sqrt[u]))+prStarDot (-((9425 Sqrt[15/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(20216 ei Sqrt[u]))+(1885 Sqrt[15/2] \[Pi]^(3/2) u^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/10108))+prStar^4 (prStarDot^4 (-((7727830825 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(2218584704 ei u^(11/2)))+(4943925185 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(4437169408 u^(7/2)))+prStarDot^3 ((3050014825 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(554646176 ei u^(7/2))-(2027232035 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(1109292352 u^(3/2)))+prStarDot^2 ((3469975 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(6407272625152 ei u^(3/2))-(963988495 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/10411818015872)+prStarDot (-((25 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(116767616 ei))+(145 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/3648988))+prStar^2 (prStarDot^6 ((1885 Sqrt[15/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(646912 ei u^(17/2))-(377 Sqrt[15/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(323456 u^(13/2)))+prStarDot^5 ((9425 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(323456 ei u^(13/2))-(1885 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(161728 u^(9/2)))+prStarDot^4 (-((25 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(934140928 ei u^(9/2)))+(145 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(29191904 u^(5/2)))+prStarDot^3 ((25 Sqrt[15/2] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(467070464 ei u^(5/2))-(145 Sqrt[15/2] (-18772+21419 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(14595952 Sqrt[u]))+prStarDot^2 (-((25 Sqrt[5/6] (-8389219414784+6353865203596 ei^2+4275421793631 ei^4) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(112464495815168 ei Sqrt[u]))-(145 Sqrt[5/6] (6939332608-7917833216 ei^2+1323860655 ei^4) \[Pi]^(3/2) u^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/1348899500032)+prStarDot (1/(56232247907584 ei) 5 Sqrt[5/6] (-8389219414784+6353865203596 ei^2+4275421793631 ei^4) \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu]+(29 Sqrt[5/6] (6939332608-7917833216 ei^2+1323860655 ei^4) \[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/674449750016)))+1/Zp^2 (prStar^8 prStarDot^2 ((9425 Sqrt[15/2] \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(192052 ei)-(24505 Sqrt[15/2] \[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/384104)+prStar^6 (prStarDot^4 (-((1621976525 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(3951854004 ei u^(5/2)))+(4052996285 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(9032809152 Sqrt[u]))+prStarDot^3 ((1696057025 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(3951854004 ei Sqrt[u])-(16565765515 Sqrt[5/6] \[Pi]^(3/2) u^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/31614832032)+prStarDot^2 ((25 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(1109292352 ei)-(1885 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/138661544))+prStar^4 (prStarDot^6 (-((9425 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(3072832 ei u^(11/2)))+(24505 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(6145664 u^(7/2)))+prStarDot^5 (-((9425 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(384104 ei u^(7/2)))+(24505 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(768208 u^(3/2)))+prStarDot^4 (-((25 Sqrt[15/2] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(4437169408 ei u^(3/2)))+(1885 Sqrt[15/2] (-18772+21419 ei^2) \[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/554646176)+prStarDot^3 ((25 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(1109292352 ei)-(1885 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/138661544)+prStarDot^2 (-((5 Sqrt[5/6] (-8389219414784+6353865203596 ei^2+4275421793631 ei^4) \[Pi]^(3/2) u^(5/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(534206355122048 ei))-(377 Sqrt[5/6] (6939332608-7917833216 ei^2+1323860655 ei^4) \[Pi]^(3/2) u^(9/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/25629090500608)))+1/Zp^3 (prStar^8 (prStarDot^4 (-((47930469925 Sqrt[5/6] \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(300340904304 ei))+(20599680595 Sqrt[5/6] \[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/75085226076)+prStarDot^3 ((216775 Sqrt[5/6] \[Pi]^(3/2) u^(5/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(2736741 ei)-(196040 Sqrt[10/3] \[Pi]^(3/2) u^(9/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/2736741))+prStar^6 (prStarDot^6 ((216775 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(21893928 ei u^(5/2))-(24505 Sqrt[10/3] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(2736741 Sqrt[u]))+prStarDot^5 (-((216775 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(3648988 ei Sqrt[u]))+(49010 Sqrt[10/3] \[Pi]^(3/2) u^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/912247)+prStarDot^4 (-((575 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(63229664064 ei))+(3770 Sqrt[10/3] (-18772+21419 ei^2) \[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/987963501)+prStarDot^3 ((115 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(31614832032 ei)-(1508 Sqrt[10/3] (-18772+21419 ei^2) \[Pi]^(3/2) u^(11/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/987963501)))+1/Zp^4 (prStar^10 prStarDot^4 (-((216775 Sqrt[5/6] \[Pi]^(3/2) u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(4952198 ei))+(833170 Sqrt[10/3] \[Pi]^(3/2) u^(11/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/17332693)+prStar^8 (prStarDot^6 ((216775 Sqrt[15/2] \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(19808792 ei)-(416585 Sqrt[15/2] \[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/17332693)+prStarDot^5 (-((216775 Sqrt[5/6] \[Pi]^(3/2) u^(5/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(4952198 ei))+(833170 Sqrt[10/3] \[Pi]^(3/2) u^(9/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/17332693)+prStarDot^4 (-((115 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(57207791296 ei))+(6409 Sqrt[10/3] (-18772+21419 ei^2) \[Pi]^(3/2) u^(13/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/6257102173))))+\[Eta]^2 (-((37765681 Sqrt[(15 \[Pi])/2] prStar^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3+2 \[Nu]))/(554646176 u))+1/237889218026643456 (-42586684215296+48591742446592 ei^2-8124532839735 ei^4+2302157570960 ei^6) Sqrt[(5 \[Pi])/6] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2833+4452 \[Nu])-(Sqrt[(5 \[Pi])/6] u^2 \[Nu] (-4075+6972 \[Nu]))/7056+prStarDot^3 ((Sqrt[(5 \[Pi])/6] \[Nu] (207+\[Nu]))/(91 u^4)+((-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (2453+3323 \[Nu]))/(47436844 u^4))+prStarDot^6 (-((Sqrt[(5 \[Pi])/6] \[Nu] (103861+527 \[Nu]))/(46592 u^10))+(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-122104053+37765681 \[Nu]))/(29191904 u^10))+1/Zp^8 (-((Sqrt[(15 \[Pi])/2] prStar^10 prStarDot^12 u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-265337+8596 \[Nu]))/752734096)-(Sqrt[(15 \[Pi])/2] prStar^18 prStarDot^4 u^17 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (128756+117053 \[Nu]))/19808792-(5 Sqrt[(15 \[Pi])/2] prStar^12 prStarDot^10 u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-394859315+6811239 \[Nu]))/57207791296+(5 Sqrt[(15 \[Pi])/2] prStar^14 prStarDot^8 u^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-37115075+24369839 \[Nu]))/28603895648-(Sqrt[(15 \[Pi])/2] prStar^16 prStarDot^6 u^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (2697129041+60947775 \[Nu]))/57207791296)+prStarDot^5 ((Sqrt[(5 \[Pi])/6] \[Nu] (103861+527 \[Nu]))/(46592 u^8)-(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-990042939+415422491 \[Nu]))/(277323088 u^8))+prStarDot^4 (-((Sqrt[(5 \[Pi])/6] \[Nu] (411+\[Nu]))/(182 u^6))-((-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-215742743+477976355 \[Nu]))/(10411818015872 u^6))+Zp^3 ((33564124973 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(922647258021888 ei u^12)+(Sqrt[\[Pi]/30] \[Nu] (-68594457788131+531551844134220 \[Nu]))/(3487413436416 u^10)-(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1481083213734247525+1827219471677087124 \[Nu]))/(237889218026643456 u^10))+(Sqrt[\[Pi]] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (14532705988469760 (-145417+239316 \[Nu])-995360520960 ei^2 (-1243916559+18409137292 \[Nu])-247443840 ei^4 (-23500911051568+15843764110629 \[Nu])+1183 ei^6 (-2719168921326953119+2093118343804025580 \[Nu])))/(389662539127641980928 Sqrt[30] ei)+1/Zp^7 (prStar^16 (-((416 Sqrt[30 \[Pi]] prStarDot^4 u^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (35+11 \[Nu]))/912247)+(416 Sqrt[30 \[Pi]] prStarDot^3 u^16 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (35+11 \[Nu]))/912247)+prStar^8 ((1248 Sqrt[30 \[Pi]] prStarDot^12 u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-29+21 \[Nu]))/17332693-(1248 Sqrt[30 \[Pi]] prStarDot^11 u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-29+21 \[Nu]))/17332693)+prStar^10 ((1872 Sqrt[30 \[Pi]] prStarDot^10 u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (4407+1013 \[Nu]))/329321167-(1872 Sqrt[30 \[Pi]] prStarDot^9 u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (4407+1013 \[Nu]))/329321167)+prStar^14 ((208 Sqrt[30 \[Pi]] prStarDot^6 u^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-131357+9627 \[Nu]))/329321167-(208 Sqrt[30 \[Pi]] prStarDot^5 u^13 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-131357+9627 \[Nu]))/329321167)+prStar^12 ((416 Sqrt[30 \[Pi]] prStarDot^8 u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-31559+12146 \[Nu]))/329321167-(416 Sqrt[30 \[Pi]] prStarDot^7 u^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-31559+12146 \[Nu]))/329321167))+prStarDot^2 (-(1/(736499127017472 u^2))(6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-414796+45129 \[Nu])-(Sqrt[(5 \[Pi])/6] \[Nu] (79577+64932 \[Nu]))/(91728 u^2)-(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(165348899404416 ei u^4))+prStarDot ((5 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2003+1050 \[Nu]))/19381555974144+(Sqrt[(5 \[Pi])/6] \[Nu] (4997+5964 \[Nu]))/3528+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(82674449702208 ei u^2))+Zp^2 ((Sqrt[(5 \[Pi])/6] \[Nu] (-2933732575+27295185372 \[Nu]))/(1424596992 u^6)+(11 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-425903914613+528526141780 \[Nu]))/(60638428124438528 u^6)-(19950113 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(97954383893323776 ei u^8)+prStarDot (-((19950113 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(372722230272 ei u^10))-(Sqrt[(5 \[Pi])/6] \[Nu] (-2951860321+27297199566 \[Nu]))/(712298496 u^8)+(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-18756203278557+17963737578332 \[Nu]))/(1615129664512 u^8))+prStar^2 (-((19950113 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(372722230272 ei u^9))-(Sqrt[(5 \[Pi])/6] \[Nu] (-100972800673+928853564730 \[Nu]))/(24218148864 u^7)+(Sqrt[(15 \[Pi])/2] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-148775538353125+150303043764692 \[Nu]))/(30687463625728 u^7))+prStarDot^2 ((19950113 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(745444460544 ei u^12)+(Sqrt[(5 \[Pi])/6] \[Nu] (-51441759878+463678002879 \[Nu]))/(24218148864 u^10)-(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-724862706578879+231712896682540 \[Nu]))/(61374927251456 u^10)))+prStar^4 (-((Sqrt[(5 \[Pi])/6] \[Nu] (-103879+89628 \[Nu]))/91728)+((-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-15088519123+19841080770 \[Nu]))/218648178333312-1/(17616545856 ei u^2) Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu]))+prStarDot (-((103013 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(1839089952 ei u^4))-(Sqrt[(5 \[Pi])/6] \[Nu] (-11882363+623759493 \[Nu]))/(41094144 u^2)+(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2550026544677+3354714554373 \[Nu]))/(302836812096 u^2))+prStarDot^2 ((1869474437 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(16475843893248 ei u^6)+(Sqrt[(5 \[Pi])/6] \[Nu] (-9919551637+146756543388 \[Nu]))/(4273790976 u^4)-(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3066295637271611+5104867203627516 \[Nu]))/(249883632380928 u^4)))+1/Zp^5 (prStar^4 (-((6 (-18772+21419 ei^2) Sqrt[30 \[Pi]] prStarDot^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-53+22 \[Nu]))/225325009)+(6 (-18772+21419 ei^2) Sqrt[30 \[Pi]] prStarDot^9 u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-53+22 \[Nu]))/225325009)+prStar^14 ((2 Sqrt[30 \[Pi]] prStarDot u^13 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-67+5 \[Nu]))/2527-(9969 Sqrt[(15 \[Pi])/2] prStarDot^2 u^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-119+31 \[Nu]))/17332693)+prStar^6 ((24 Sqrt[30 \[Pi]] prStarDot^9 u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-53+22 \[Nu]))/48013-(83075 Sqrt[(15 \[Pi])/2] prStarDot^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-383+145 \[Nu]))/(658642334 u)-((-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^8 u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-35271+19973 \[Nu]))/4281175171+((-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^7 u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-35271+19973 \[Nu]))/4281175171)+prStar^8 ((2 Sqrt[30 \[Pi]] prStarDot^7 u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-35271+19973 \[Nu]))/912247-((-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^6 u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-100909+33775 \[Nu]))/4281175171+((-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^5 u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-100909+33775 \[Nu]))/4281175171-(3323 Sqrt[(15 \[Pi])/2] prStarDot^8 u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-763801+276475 \[Nu]))/12514204346)+prStar^12 (-(((-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^2 u^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-67+5 \[Nu]))/11859211)+((-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot u^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-67+5 \[Nu]))/11859211+(2 Sqrt[30 \[Pi]] prStarDot^3 u^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-101909+20623 \[Nu]))/912247-(3323 Sqrt[(15 \[Pi])/2] prStarDot^4 u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-979107+283625 \[Nu]))/12514204346)+prStar^10 (-(((-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^4 u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-101909+20623 \[Nu]))/4281175171)+((-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^3 u^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-101909+20623 \[Nu]))/4281175171+prStarDot^5 ((26 Sqrt[(10 \[Pi])/3] u^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(329321167 ei)+(2 Sqrt[(10 \[Pi])/3] u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-108032261+34610541 \[Nu]))/329321167)+prStarDot^6 (-((52 Sqrt[(10 \[Pi])/3] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(329321167 ei))-(Sqrt[(5 \[Pi])/6] u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-11646194381+3522211551 \[Nu]))/12514204346)))+prStar^2 ((Sqrt[(5 \[Pi])/6] u \[Nu] (-52219+90132 \[Nu]))/45864+1/736499127017472 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-317003+308742 \[Nu])+prStarDot^4 (-((Sqrt[(5 \[Pi])/6] \[Nu] (-121719+527 \[Nu]))/(93184 u^7))+(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-25084537537+37765681 \[Nu]))/(1109292352 u^7))+prStarDot^3 ((103013 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(3678179904 ei u^7)+(Sqrt[(5 \[Pi])/6] \[Nu] (-57992191+311594199 \[Nu]))/(41094144 u^5)-(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-6301984066957+1461515000673 \[Nu]))/(302836812096 u^5))+1/(82674449702208 ei u) Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu]))+prStarDot^2 (-((Sqrt[(5 \[Pi])/6] \[Nu] (-119605+1216698 \[Nu]))/(80262 u^3))-((-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2537265752782+1380392360529 \[Nu]))/(2842426318333056 u^3)+(103013 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(241663776052608 ei u^5))+prStarDot ((Sqrt[(5 \[Pi])/6] \[Nu] (404153+1895082 \[Nu]))/(321048 u)+(5 (-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-14431901129+12310062492 \[Nu]))/(149601385175424 u)-1/(5311291781376 ei u^3) 1735 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu]))))+1/Zp^6 ((26 Sqrt[30 \[Pi]] prStar^16 prStarDot^2 u^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (43+7 \[Nu]))/48013+prStar^6 (-((26 Sqrt[30 \[Pi]] prStarDot^11 u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-193+107 \[Nu]))/912247)-((-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^10 u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-193+107 \[Nu]))/329321167)+prStar^10 (-((572 Sqrt[30 \[Pi]] prStarDot^7 u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2147+761 \[Nu]))/17332693)-(11 (-18772+21419 ei^2) Sqrt[30 \[Pi]] prStarDot^6 u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2147+761 \[Nu]))/6257102173-(104 Sqrt[30 \[Pi]] prStarDot^8 u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (1801+1981 \[Nu]))/17332693)+prStar^8 (-((26 Sqrt[30 \[Pi]] prStarDot^10 u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-193+107 \[Nu]))/912247)-(104 Sqrt[30 \[Pi]] prStarDot^9 u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (1801+1981 \[Nu]))/17332693-(2 (-18772+21419 ei^2) Sqrt[30 \[Pi]] prStarDot^8 u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (1801+1981 \[Nu]))/6257102173)+prStar^14 ((26 Sqrt[30 \[Pi]] prStarDot^3 u^13 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (43+7 \[Nu]))/48013+((-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^2 u^15 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (43+7 \[Nu]))/17332693-(104 Sqrt[30 \[Pi]] prStarDot^4 u^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-18407+2081 \[Nu]))/17332693)+prStar^12 (-((104 Sqrt[30 \[Pi]] prStarDot^5 u^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-18407+2081 \[Nu]))/17332693)-(2 (-18772+21419 ei^2) Sqrt[30 \[Pi]] prStarDot^4 u^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-18407+2081 \[Nu]))/6257102173+prStarDot^6 ((3008713 Sqrt[(5 \[Pi])/6] u^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(38443635750912 ei)-(11 Sqrt[(5 \[Pi])/6] u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-366801806081+124371128100 \[Nu]))/9610908937728)))+Zp ((Sqrt[(5 \[Pi])/6] \[Nu] (-22585+1216698 \[Nu]))/(160524 u^2)-((6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1082158253+1338823668 \[Nu]))/(2910644549973049344 u^2)+prStarDot^3 ((Sqrt[(5 \[Pi])/6] \[Nu] (2605+527 \[Nu]))/(46592 u^8)-(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (190071635+37765681 \[Nu]))/(29191904 u^8))+prStarDot^4 (-((Sqrt[(10 \[Pi])/3] \[Nu])/(91 u^10))+(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (324866066491+20522534409 \[Nu]))/(100113634768 u^10))-(3323 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(238763810739976704 ei u^4)+prStar^4 ((3323 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(193588416 ei u^6)+(Sqrt[(5 \[Pi])/6] \[Nu] (-3475205+156202158 \[Nu]))/(20547072 u^4)-(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-141810650094268+146749617863667 \[Nu]))/(27331022291664 u^4))+prStarDot^2 ((Sqrt[(5 \[Pi])/6] \[Nu] (-3870341+155561385 \[Nu]))/(20547072 u^6)+((-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-64590764306+17747551731 \[Nu]))/(149601385175424 u^6)-(3323 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(25438292216064 ei u^8))+prStarDot (-((Sqrt[(5 \[Pi])/6] \[Nu] (-49139+2433837 \[Nu]))/(160524 u^4))-((-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1702668689+1407769272 \[Nu]))/(3936878557248 u^4)+(3323 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(12719146108032 ei u^6))+prStar^2 (-((Sqrt[(5 \[Pi])/6] \[Nu] (-6478981+311939502 \[Nu]))/(20547072 u^3))-((-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-72052106353+71495361210 \[Nu]))/(149601385175424 u^3)+(3323 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(12719146108032 ei u^5)+prStarDot ((2225617099 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(21245167125504 ei u^7)+(Sqrt[(5 \[Pi])/6] \[Nu] (-1352734451+16333304988 \[Nu]))/(305270784 u^5)-(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-66526892044441+77204223652164 \[Nu]))/(3540861187584 u^5))+prStarDot^2 (-((498752825 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(3540861187584 ei u^9))-(Sqrt[(5 \[Pi])/6] \[Nu] (-2967859213+27293171178 \[Nu]))/(356149248 u^7)+(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-4677459782732741+3655486245417188 \[Nu]))/(145765452222208 u^7))))+1/Zp^3 (-(1/115366404608)(6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^7 (Sqrt[Zp/u^4]/ei)^(12/19) (-5+\[Nu]) \[Nu]+((6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^8 (Sqrt[Zp/u^4]/ei)^(12/19) (-5+\[Nu]) \[Nu])/(115366404608 u^2)+(3323 Sqrt[30 \[Pi]] prStar^12 u^8 (Sqrt[Zp/u^4]/ei)^(12/19) (-2+\[Nu]) \[Nu])/48013+prStar^2 (-(((-18772+21419 ei^2) Sqrt[30 \[Pi]] prStarDot^7 (Sqrt[Zp/u^4]/ei)^(12/19) (-5+\[Nu]) \[Nu])/(624169 u))+1/4383923375104 11 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^6 u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-43+11 \[Nu])-1/4383923375104 11 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^5 u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-43+11 \[Nu])+(3323 Sqrt[(15 \[Pi])/2] prStarDot^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-421+107 \[Nu]))/(1824494 u^5)+(3323 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-421+107 \[Nu]))/(34249401368 u^3))+prStar^10 ((3323 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] u^9 (Sqrt[Zp/u^4]/ei)^(12/19) (-2+\[Nu]) \[Nu])/450650018+(9969 Sqrt[(15 \[Pi])/2] prStarDot^2 u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2737+1128 \[Nu]))/17332693)+prStar^4 (-((11 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^5 u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-43+11 \[Nu]))/11859211)+1/313137383936 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^4 u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-38+11 \[Nu])-1/313137383936 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^3 u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-38+11 \[Nu])+(3323 Sqrt[(15 \[Pi])/2] prStarDot^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-391+101 \[Nu]))/(912247 u^4)+(3323 Sqrt[(15 \[Pi])/2] prStarDot^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-9839+2851 \[Nu]))/(17332693 u^2)+(3323 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-26537+7507 \[Nu]))/650738625992)+prStar^8 (-(((-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-249+71 \[Nu]))/11859211)+(3323 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^2 u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-16783+6407 \[Nu]))/650738625992+prStarDot^3 (-((13 Sqrt[(5 \[Pi])/6] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(16420446 ei))+(Sqrt[(5 \[Pi])/6] u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-500126450+243630429 \[Nu]))/363986553)+prStarDot^4 ((4192513 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(3604090851648 ei)+(Sqrt[(5 \[Pi])/6] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-803196928265+259102691436 \[Nu]))/75085226076))+prStar^6 (1/4383923375104 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^2 u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-249+71 \[Nu])-1/4383923375104 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-249+71 \[Nu])+(Sqrt[(5 \[Pi])/6] prStarDot^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-199872091+55829723 \[Nu]))/(17332693 u)+prStarDot^5 ((13 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(32840892 ei u)+(Sqrt[(5 \[Pi])/6] u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3140811487+1108152003 \[Nu]))/727973106)+prStarDot^4 (((-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-6631498997+2101983513 \[Nu]))/13665511145832+1/(165977868168 ei) Sqrt[(5 \[Pi])/6] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))+prStarDot^3 (-(((-18772+21419 ei^2) Sqrt[(10 \[Pi])/3] u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-5975980+1635459 \[Nu]))/89904678591)-1/(331955736336 ei) Sqrt[(5 \[Pi])/6] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))))+1/Zp^4 (prStar^2 (-((3 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-77+23 \[Nu]))/(11859211 u))-1/4383923375104 3 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^8 u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-77+23 \[Nu]))+prStar^12 (-((2 (-18772+21419 ei^2) Sqrt[30 \[Pi]] u^12 (Sqrt[Zp/u^4]/ei)^(12/19) (-2+\[Nu]) \[Nu])/624169)-(9969 Sqrt[(15 \[Pi])/2] prStarDot u^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-73+27 \[Nu]))/1824494+(3323 Sqrt[(15 \[Pi])/2] prStarDot^2 u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-271+107 \[Nu]))/1824494)+prStar^4 ((249225 Sqrt[(15 \[Pi])/2] prStarDot^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-67+21 \[Nu]))/(34665386 u^4)-(249225 Sqrt[(15 \[Pi])/2] prStarDot^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-67+21 \[Nu]))/(34665386 u^2)-(3 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-77+23 \[Nu]))/11859211-(3 (-18772+21419 ei^2) Sqrt[30 \[Pi]] prStarDot^7 u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2925+868 \[Nu]))/225325009-1/41647272063488 3 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^6 u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2925+868 \[Nu]))+prStar^6 (-((3 (-18772+21419 ei^2) Sqrt[30 \[Pi]] prStarDot^6 u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2925+868 \[Nu]))/225325009)-((-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^5 u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-22325+7511 \[Nu]))/225325009-1/83294544126976 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^4 u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-22325+7511 \[Nu])-(3323 Sqrt[(15 \[Pi])/2] prStarDot^7 u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-368721+118925 \[Nu]))/658642334+(3323 Sqrt[(15 \[Pi])/2] prStarDot^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-826609+261315 \[Nu]))/(1317284668 u))+prStar^10 (-((2 (-18772+21419 ei^2) Sqrt[30 \[Pi]] prStarDot u^11 (Sqrt[Zp/u^4]/ei)^(12/19) (-2+\[Nu]) \[Nu])/624169)-((6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] u^13 (Sqrt[Zp/u^4]/ei)^(12/19) (-2+\[Nu]) \[Nu])/57683202304-((-18772+21419 ei^2) Sqrt[30 \[Pi]] prStarDot^2 u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-6026+2529 \[Nu]))/225325009-(3323 Sqrt[(15 \[Pi])/2] prStarDot^3 u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-47271+16675 \[Nu]))/94091762+prStarDot^4 ((65 Sqrt[(5 \[Pi])/6] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(138661544 ei)+(Sqrt[(5 \[Pi])/6] u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-56523254759+19456520685 \[Nu]))/9220992676))+prStar^8 (-(((-18772+21419 ei^2) Sqrt[30 \[Pi]] prStarDot^3 u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-6026+2529 \[Nu]))/225325009)-1/41647272063488 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^2 u^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-6026+2529 \[Nu])+prStarDot^5 ((65 Sqrt[(5 \[Pi])/6] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(138661544 ei)-(Sqrt[(10 \[Pi])/3] u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-9328696133+3167074743 \[Nu]))/2305248169)+prStarDot^6 (-((65 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(277323088 ei))+(Sqrt[(5 \[Pi])/6] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-44907603337+14687812377 \[Nu]))/4610496338)+prStarDot^4 (-(((-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-169871918+57924783 \[Nu]))/569396297743)+1/(2803181773504 ei) 5 Sqrt[(5 \[Pi])/6] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))))+1/Zp ((37765681 Sqrt[(15 \[Pi])/2] prStarDot^8 (Sqrt[Zp/u^4]/ei)^(12/19) (-5+\[Nu]) \[Nu])/(554646176 u^10)-(37765681 Sqrt[(15 \[Pi])/2] prStarDot^7 (Sqrt[Zp/u^4]/ei)^(12/19) (-5+\[Nu]) \[Nu])/(554646176 u^8)+(3323 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3+\[Nu]))/(901300036 u^4)+1/(333178176507904 u^2) 3323 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3+\[Nu])+prStar^8 ((527 Sqrt[(5 \[Pi])/6] u^2 (-2+\[Nu]) \[Nu])/23296-(37765681 Sqrt[(5 \[Pi])/6] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) (-2+\[Nu]) \[Nu])/14595952)+prStar^6 ((3323 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3+2 \[Nu]))/901300036+prStarDot ((Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(212268 ei u)-(Sqrt[(5 \[Pi])/6] u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-105559596649+34158802923 \[Nu]))/147535882816)+prStarDot^2 ((527 Sqrt[(5 \[Pi])/6] \[Nu] (-22+7 \[Nu]))/(46592 u)-(103013 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(5823784848 ei u^3)-(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2763318814401+780104006591 \[Nu]))/(100945604032 u)))+prStar^4 ((3323 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3+2 \[Nu]))/333178176507904+prStarDot^3 (-((103013 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(5823784848 ei u^4))+(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-714528028156+1619294500005 \[Nu]))/(958983238304 u^2))+prStarDot^4 ((527 Sqrt[(5 \[Pi])/6] \[Nu] (-65+17 \[Nu]))/(93184 u^4)+(103013 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(11647569696 ei u^6)-(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-84531118597413+23518320160517 \[Nu]))/(1917966476608 u^4))+prStarDot (-(((-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2833+4452 \[Nu]))/166028954)+1/(13946432136 ei) Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))+prStarDot^2 (((-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-39088351655+40356409548 \[Nu]))/947475439444352-(70919 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(510179082777728 ei u^2)))+prStar^2 (((-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (14875+9969 \[Nu]))/(901300036 u^3)-(Sqrt[(15 \[Pi])/2] prStarDot^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-24251206893+240738397 \[Nu]))/(21076554688 u^5)+prStarDot^6 ((527 Sqrt[(5 \[Pi])/6] \[Nu] (-29+7 \[Nu]))/(93184 u^7)-(5 Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-34378741133+9894608422 \[Nu]))/(10538277344 u^7))+prStarDot^3 (((-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-207398+127239 \[Nu]))/(3154550126 u)-1/(27892864272 ei u^3) Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))+prStarDot^2 (1/2332247235555328 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-380570+408849 \[Nu])+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(130901212028496 ei u))+prStarDot (-(1/122749854502912)(6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2833+4452 \[Nu])-1/(261802424056992 ei) Sqrt[(5 \[Pi])/6] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))))+1/Zp^2 (-((3323 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^8 (Sqrt[Zp/u^4]/ei)^(12/19) (-5+\[Nu]) \[Nu])/(901300036 u^6))+(3323 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^7 (Sqrt[Zp/u^4]/ei)^(12/19) (-5+\[Nu]) \[Nu])/(901300036 u^4)-((6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3+\[Nu]))/115366404608-1/708003625079296 (-42586684215296+48591742446592 ei^2-8124532839735 ei^4+2302157570960 ei^6) Sqrt[(15 \[Pi])/2] prStarDot^4 u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3+\[Nu])+prStar^10 (-(1/91) Sqrt[(5 \[Pi])/6] u^5 (-2+\[Nu]) \[Nu]+(251382269 Sqrt[(5 \[Pi])/6] u^5 (Sqrt[Zp/u^4]/ei)^(12/19) (-2+\[Nu]) \[Nu])/277323088)+prStar^2 (-(1/115366404608)3 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^3 u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu]^2-1/708003625079296 3 (-42586684215296+48591742446592 ei^2-8124532839735 ei^4+2302157570960 ei^6) Sqrt[(15 \[Pi])/2] prStarDot^2 u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu]^2-1/115366404608 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^4 u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3+\[Nu])+(3323 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-587+83 \[Nu]))/(34249401368 u)-(37765681 Sqrt[(15 \[Pi])/2] prStarDot^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-611+145 \[Nu]))/(21076554688 u^7)+prStarDot^7 (-((Sqrt[(5 \[Pi])/6] \[Nu] (-19+5 \[Nu]))/(364 u^5))+(3323 Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-421+107 \[Nu]))/(192052 u^5))+prStarDot^6 ((Sqrt[(5 \[Pi])/6] \[Nu] (-19+5 \[Nu]))/(364 u^3)+(3323 (-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3337+1307 \[Nu]))/(68498802736 u^3)))+prStar^8 (1/91 Sqrt[(5 \[Pi])/6] u^6 (-2+\[Nu]) \[Nu]+(3323 (-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u^6 (Sqrt[Zp/u^4]/ei)^(12/19) (-2+\[Nu]) \[Nu])/47436844+prStarDot (-(1/364) Sqrt[(5 \[Pi])/6] u^4 \[Nu] (1+\[Nu])+(3323 Sqrt[(5 \[Pi])/6] u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-449+331 \[Nu]))/3648988)+prStarDot^2 (-(1/91) Sqrt[(5 \[Pi])/6] u^2 \[Nu] (-11+4 \[Nu])-(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(1152312 ei)+(Sqrt[(5 \[Pi])/6] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-6445336770135+2594596466462 \[Nu]))/700795443376))+prStar^6 (-((16615 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (27+\[Nu]))/34249401368)-((6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3+2 \[Nu]))/115366404608+prStarDot^3 (-(1/364) Sqrt[(5 \[Pi])/6] u \[Nu] (-17+7 \[Nu])-(267629 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(94844496096 ei u)+(Sqrt[(5 \[Pi])/6] u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2042474797301+675352406148 \[Nu]))/221303824224)+prStarDot^4 (-((Sqrt[(5 \[Pi])/6] \[Nu] (-16+5 \[Nu]))/(91 u))+(103013 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(47422248048 ei u^3)+(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-66967954183393+26276261225277 \[Nu]))/(8409545320512 u))+prStarDot^2 (1/364 Sqrt[(5 \[Pi])/6] u^3 \[Nu] (-35+13 \[Nu])+((-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-283303403+117888995 \[Nu]))/479491619152-1/(75709203024 ei) Sqrt[(5 \[Pi])/6] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu]))))+prStar^4 (-(1/115366404608)(6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3+2 \[Nu])-1/708003625079296 (-42586684215296+48591742446592 ei^2-8124532839735 ei^4+2302157570960 ei^6) Sqrt[(15 \[Pi])/2] u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3+2 \[Nu])+prStarDot^5 (-((Sqrt[(5 \[Pi])/6] \[Nu] (-37+11 \[Nu]))/(364 u^2))+(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-55706249+15368875 \[Nu]))/(3648988 u^2))+prStarDot^6 (-((Sqrt[(5 \[Pi])/6] \[Nu] (-7+2 \[Nu]))/(91 u^4))-(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-313663253495+2220735946 \[Nu]))/(200227269536 u^4))+prStarDot^3 (((-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-21035983+2692410 \[Nu]))/119872904788-1/(75709203024 ei) Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))+prStarDot^4 (1/182 Sqrt[(5 \[Pi])/6] \[Nu] (-23+7 \[Nu])+((-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-150619179+55402550 \[Nu]))/239745809576+1/(151418406048 ei u^2) Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))+prStarDot^2 (-(1/4664494471110656)(6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (36829+306012 \[Nu])+(Sqrt[(5 \[Pi])/6] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(1421213159166528 ei)))))+\[Eta]^5 (-(253/588) Sqrt[5/6] \[Pi]^(3/2) u^(7/2) \[Nu] (-1+4 \[Nu])+(5 Sqrt[5/6] (16281260130170241024-12331174939766086656 ei^2-8297464990084252416 ei^4+10546916101378515895 ei^6) \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-2833+4452 \[Nu]))/(110005003458174325358592 ei)+((-42586684215296+48591742446592 ei^2-8124532839735 ei^4+2302157570960 ei^6) \[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3763903+41126916 \[Nu]))/(108477483420149415936 Sqrt[30])-(514926059923 \[Pi]^(3/2) Zp^4 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(420727149657980928 Sqrt[30] ei^2 u^(25/2))+prStar^6 (-((1885 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(34933248 ei u^(3/2)))-(Sqrt[5/6] \[Pi]^(3/2) Sqrt[u] \[Nu] (-157960421+24616814 \[Nu]))/25718784+(67099 Sqrt[5/6] \[Pi]^(3/2) prStarDot^2 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(216787419648 ei^2 u^(7/2))-(Sqrt[5/6] \[Pi]^(3/2) prStarDot (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(15803136 ei^2 u^(3/2))+(1885 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-75185216647+49364401380 \[Nu]))/(758755968768 ei u^(3/2))-(Sqrt[5/6] \[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3615615034686785+2295306387963408 \[Nu]))/22003923094272)+prStarDot^5 ((377 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(558931968 ei u^(17/2))-(Sqrt[5/6] \[Pi]^(3/2) \[Nu] (137567107+47166917 \[Nu]))/(25718784 u^(13/2))+(1885 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (841527338471+318215191836 \[Nu]))/(12140095500288 ei u^(17/2))-(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (190469022397351547+73754160526515084 \[Nu]))/(352062769508352 Sqrt[30] u^(13/2)))+prStarDot^6 ((377 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(2235727872 ei u^(21/2))+(Sqrt[5/6] \[Pi]^(3/2) \[Nu] (290971169+95679175 \[Nu]))/(102875136 u^(17/2))-(1885 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (1900184755873+828244057692 \[Nu]))/(48560382001152 ei u^(21/2))+(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (396153103725619693+185349703162857996 \[Nu]))/(1408251078033408 Sqrt[30] u^(17/2)))+(29 \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (14532705988469760 (-145417+239316 \[Nu])-995360520960 ei^2 (-1243916559+18409137292 \[Nu])-247443840 ei^4 (-23500911051568+15843764110629 \[Nu])+1183 ei^6 (-2719168921326953119+2093118343804025580 \[Nu])))/(3417040727734706601984 Sqrt[30] ei)+1/Zp^8 (prStar^10 prStarDot^12 (-((377 Sqrt[5/6] \[Pi]^(3/2) u^(13/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-265337+8596 \[Nu]))/57207791296)+(103675 Sqrt[5/6] \[Pi]^(3/2) u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-87401+88468 \[Nu]))/(800909078144 ei))+prStar^18 prStarDot^4 (-((20735 Sqrt[5/6] \[Pi]^(3/2) u^(33/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (145148+51743 \[Nu]))/(21076554688 ei))-(377 Sqrt[5/6] \[Pi]^(3/2) u^(37/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (128756+117053 \[Nu]))/1505468192)+prStar^12 prStarDot^10 (-((1885 Sqrt[5/6] \[Pi]^(3/2) u^(19/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-394859315+6811239 \[Nu]))/4347792138496)+(20735 Sqrt[5/6] \[Pi]^(3/2) u^(15/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (361522067+49380045 \[Nu]))/(30434544969472 ei))+prStar^16 prStarDot^6 (-((377 Sqrt[5/6] \[Pi]^(3/2) u^(31/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (2697129041+60947775 \[Nu]))/4347792138496)+(20735 Sqrt[5/6] \[Pi]^(3/2) u^(27/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-2132719532+79959105 \[Nu]))/(60869089938944 ei))+prStar^14 prStarDot^8 ((1885 Sqrt[5/6] \[Pi]^(3/2) u^(25/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-37115075+24369839 \[Nu]))/2173896069248+(20735 Sqrt[5/6] \[Pi]^(3/2) u^(21/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-957275594+294535139 \[Nu]))/(60869089938944 ei)))+prStarDot^4 ((Sqrt[5/6] \[Pi]^(3/2) \[Nu] (27536863+2622881 \[Nu]))/(12859392 u^(9/2))+(5 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (152961728309+47470964988 \[Nu]))/(140242383219326976 ei u^(13/2))-(Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (6891970859883901+2146633947007932 \[Nu]))/(3304461154605391872 u^(9/2))-(145 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(2824842166272 ei u^(13/2)))+prStarDot^3 ((1265 Sqrt[5/6] \[Pi]^(3/2) \[Nu] (-1+4 \[Nu]))/(1344 u^(5/2))+(5 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-50189+36396 \[Nu]))/(134516293632 ei u^(9/2))-(Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-64141337+67773276 \[Nu]))/(109294488576 u^(5/2))+1/(353105270784 ei u^(9/2)) 145 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))+Zp^3 ((2031011280479242223 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(4099565346267366162432 ei u^(21/2))-(5165407 Sqrt[5/6] \[Pi]^(3/2) prStarDot^2 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(9249596571648 ei^2 u^(25/2))+(5165407 \[Pi]^(3/2) prStarDot (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(2312399142912 Sqrt[30] ei^2 u^(21/2))+(5165407 \[Pi]^(3/2) prStar^2 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(2312399142912 Sqrt[30] ei^2 u^(19/2))+(1885 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-1515794645476014167+1833821967857018972 \[Nu]))/(33377687206199820288 ei u^(21/2))-(\[Pi]^(3/2) \[Nu] (-8987647603416014721+16997424978807172900 \[Nu]))/(7700208867606528 Sqrt[30] u^(17/2))-(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-25303937592212575048564110719+18240610615351430991682111452 \[Nu]))/(24311105764256525904248832 Sqrt[30] u^(17/2))+(5165407 \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-722 (-424020733+324590244 \[Nu])+9 ei^2 (-284310299333+524747738849 \[Nu])))/(5843432634138624 Sqrt[30] ei^2 u^(17/2)))+prStarDot^2 (-((1265 Sqrt[5/6] \[Pi]^(3/2) \[Nu] (-1+4 \[Nu]))/(672 Sqrt[u]))-(5 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-8389219414784 (-47909+26820 \[Nu])+6353865203596 ei^2 (-47909+28036 \[Nu])+4275421793631 ei^4 (-47909+28036 \[Nu])))/(64779549589536768 ei u^(5/2))-(Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (6939332608 (-59843537+49722516 \[Nu])-7917833216 ei^2 (-59843537+52014676 \[Nu])+1323860655 ei^4 (-59843537+52014676 \[Nu])))/(20201118912479232 Sqrt[u])-(145 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(1657123035789312 ei u^(5/2)))+prStarDot (253/168 Sqrt[5/6] \[Pi]^(3/2) u^(3/2) \[Nu] (-1+4 \[Nu])+(5 Sqrt[5/6] (-8389219414784+6353865203596 ei^2+4275421793631 ei^4) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-6937+4908 \[Nu]))/(16194887397384192 ei Sqrt[u])+((6939332608-7917833216 ei^2+1323860655 ei^4) \[Pi]^(3/2) u^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-34916297+45424716 \[Nu]))/(5050279728119808 Sqrt[30])+(29 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(414280758947328 ei Sqrt[u]))+1/Zp^7 (prStar^16 (prStarDot^4 (-((216775 Sqrt[5/6] \[Pi]^(3/2) u^(27/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) (-59+\[Nu]) \[Nu])/(34665386 ei))-(98020 Sqrt[10/3] \[Pi]^(3/2) u^(31/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (35+11 \[Nu]))/17332693)+prStarDot^3 ((43355 Sqrt[5/6] \[Pi]^(3/2) u^(31/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) (-59+\[Nu]) \[Nu])/(17332693 ei)+(39208 Sqrt[10/3] \[Pi]^(3/2) u^(35/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (35+11 \[Nu]))/17332693))+prStar^8 (prStarDot^12 (-((1083875 Sqrt[15/2] \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-11+6 \[Nu]))/(329321167 ei))+(98020 Sqrt[30] \[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-29+21 \[Nu]))/329321167)+prStarDot^11 ((216775 Sqrt[30] \[Pi]^(3/2) u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-11+6 \[Nu]))/(329321167 ei)-(39208 Sqrt[30] \[Pi]^(3/2) u^(11/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-29+21 \[Nu]))/329321167))+prStar^10 (prStarDot^10 ((147030 Sqrt[30] \[Pi]^(3/2) u^(13/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (4407+1013 \[Nu]))/6257102173-(650325 Sqrt[15/2] \[Pi]^(3/2) u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-3457+2977 \[Nu]))/(25028408692 ei))+prStarDot^9 (-((58812 Sqrt[30] \[Pi]^(3/2) u^(17/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (4407+1013 \[Nu]))/6257102173)+(130065 Sqrt[15/2] \[Pi]^(3/2) u^(13/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-3457+2977 \[Nu]))/(12514204346 ei)))+prStar^14 (prStarDot^6 (-((4985825 Sqrt[5/6] \[Pi]^(3/2) u^(21/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-7531+1227 \[Nu]))/(25028408692 ei))+(49010 Sqrt[10/3] \[Pi]^(3/2) u^(25/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-131357+9627 \[Nu]))/6257102173)+prStarDot^5 ((997165 Sqrt[5/6] \[Pi]^(3/2) u^(25/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-7531+1227 \[Nu]))/(12514204346 ei)-(19604 Sqrt[10/3] \[Pi]^(3/2) u^(29/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-131357+9627 \[Nu]))/6257102173))+prStar^12 (prStarDot^8 (-((216775 Sqrt[5/6] \[Pi]^(3/2) u^(15/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-37297+11863 \[Nu]))/(6257102173 ei))+(98020 Sqrt[10/3] \[Pi]^(3/2) u^(19/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-31559+12146 \[Nu]))/6257102173)+prStarDot^7 ((43355 Sqrt[10/3] \[Pi]^(3/2) u^(19/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-37297+11863 \[Nu]))/(6257102173 ei)-(39208 Sqrt[10/3] \[Pi]^(3/2) u^(23/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-31559+12146 \[Nu]))/6257102173)))+Zp^2 (-((3323 Sqrt[5/6] \[Pi]^(3/2) prStarDot^4 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(230599360512 ei^2 u^(25/2)))+(3323 Sqrt[5/6] \[Pi]^(3/2) prStarDot^3 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(28824920064 ei^2 u^(21/2))-(3323 Sqrt[5/6] \[Pi]^(3/2) prStar^4 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(14412460032 ei^2 u^(13/2))-(Sqrt[5/6] \[Pi]^(3/2) \[Nu] (-34102782774143+67308976175868 \[Nu]))/(342779953152 u^(9/2))-(5 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-96101931245055+117350164159228 \[Nu]))/(102096454983670038528 ei u^(13/2))+((-18772+21419 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1296824046521818716573+1039476203357255446484 \[Nu]))/(55329897572712681504768 Sqrt[30] u^(9/2))-(2550559158211 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(1295348772605313613824 ei u^(13/2))-(3323 \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (9835636555264 (-424020733+324590244 \[Nu])-122604887808 ei^2 (-284310299333+524747738849 \[Nu])+45 ei^4 (-322961339246831176893+322243385441692821652 \[Nu])))/(124036253899267989307392 Sqrt[30] ei^2 u^(9/2))+prStarDot^2 ((12752795791055 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(11266008624267264 ei u^(21/2))-(5 Sqrt[5/6] \[Pi]^(3/2) \[Nu] (-34893427069871+67409481848940 \[Nu]))/(391748517888 u^(17/2))+(725 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-208362364110207+130120433781884 \[Nu]))/(388483056009216 ei u^(21/2))-(Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2063484256102882463613+1126280701512926449204 \[Nu]))/(3368536578655911936 u^(17/2))+(3323 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-722 (-424020733+324590244 \[Nu])+9 ei^2 (-284310299333+524747738849 \[Nu])))/(10405796143104 ei^2 u^(17/2)))+prStarDot (-((2550559158211 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(2816502156066816 ei u^(17/2)))-(145 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-51468325879445+40770404829076 \[Nu]))/(32373588000768 ei u^(17/2))+(Sqrt[5/6] \[Pi]^(3/2) \[Nu] (-34529739965783+67348218001428 \[Nu]))/(97937129472 u^(13/2))+(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-564787710946639945391+357730266426059822828 \[Nu]))/(280711381554659328 Sqrt[30] u^(13/2))-(3323 \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-722 (-424020733+324590244 \[Nu])+9 ei^2 (-284310299333+524747738849 \[Nu])))/(2601449035776 Sqrt[30] ei^2 u^(13/2)))+prStar^2 (-((2550559158211 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(2816502156066816 ei u^(15/2)))+(1142201609 \[Pi]^(3/2) prStarDot^2 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(131806751145984 Sqrt[30] ei^2 u^(19/2))-(5933775097 \[Pi]^(3/2) prStarDot (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(1383970887032832 Sqrt[30] ei^2 u^(15/2))+(Sqrt[5/6] \[Pi]^(3/2) \[Nu] (-34102782774143+67277349717228 \[Nu]))/(97937129472 u^(11/2))-(145 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-96101931245055+113031419981948 \[Nu]))/(97120764002304 ei u^(15/2))+(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1296824046521818716573+1010028863629988696884 \[Nu]))/(842134144663977984 Sqrt[30] u^(11/2))-(3323 \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-722 (-424020733+324590244 \[Nu])+9 ei^2 (-284310299333+524747738849 \[Nu])))/(2601449035776 Sqrt[30] ei^2 u^(11/2))))+prStar^4 (-((Sqrt[5/6] \[Pi]^(3/2) u^(3/2) \[Nu] (1816883+79478878 \[Nu]))/12859392)-(30791 Sqrt[5/6] \[Pi]^(3/2) prStarDot^4 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(108393709824 ei^2 u^(13/2))+(67099 Sqrt[5/6] \[Pi]^(3/2) prStarDot^3 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(216787419648 ei^2 u^(9/2))+(5 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-681782147+363513933 \[Nu]))/(626082067943424 ei Sqrt[u])-1/103264411081418496 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) u^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-276125984449135+112455153061359 \[Nu])-1/(176552635392 ei Sqrt[u]) 145 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu]))+prStarDot^2 ((22545494169493835 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(10675951422571266048 ei u^(9/2))-(Sqrt[5/6] \[Pi]^(3/2) \[Nu] (-114318415182971+244140565602388 \[Nu]))/(342779953152 u^(5/2))+(145 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-380691233976839707+466362716976884364 \[Nu]))/(122712085316911104 ei u^(9/2))-(Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-265754038405153102990745+271556232747086245581012 \[Nu]))/(532018245891468091392 u^(5/2))+(1697 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-722 (-424020733+324590244 \[Nu])+9 ei^2 (-284310299333+524747738849 \[Nu])))/(6521688207744 ei^2 u^(5/2)))+prStarDot (-((736293041 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(958428592128 ei u^(5/2)))+(Sqrt[5/6] \[Pi]^(3/2) \[Nu] (-16353518973+37936112018 \[Nu]))/(180031488 Sqrt[u])-(145 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (53733335455+74370975497 \[Nu]))/(379377984384 ei u^(5/2))+(Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-526149187396015+7332906120860428 \[Nu]))/(176031384754176 Sqrt[u])-(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-722 (-424020733+324590244 \[Nu])+9 ei^2 (-284310299333+524747738849 \[Nu])))/(2852466048 Sqrt[30] ei^2 Sqrt[u])))+1/Zp^5 (prStar^4 (prStarDot^12 ((1885 Sqrt[15/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-53+22 \[Nu]))/(3648988 u^(5/2))+(861445 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-151+53 \[Nu]))/(29191904 ei u^(9/2)))+prStarDot^11 (-((5655 Sqrt[15/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-53+22 \[Nu]))/(1824494 Sqrt[u]))+(280865 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-151+53 \[Nu]))/(14595952 ei u^(5/2)))+prStarDot^10 (-((145 Sqrt[15/2] (-18772+21419 ei^2) \[Pi]^(3/2) u^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-53+22 \[Nu]))/658642334)+(125 Sqrt[15/2] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-151+53 \[Nu]))/(84306218752 ei Sqrt[u]))+prStarDot^9 ((29 Sqrt[15/2] (-18772+21419 ei^2) \[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-53+22 \[Nu]))/329321167-(25 Sqrt[15/2] (-8710208+6596977 ei^2) \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-151+53 \[Nu]))/(42153109376 ei)))+prStar^14 (prStarDot ((1885 Sqrt[5/6] \[Pi]^(3/2) u^(29/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-67+5 \[Nu]))/96026-(17719 Sqrt[5/6] \[Pi]^(3/2) u^(25/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-139+41 \[Nu]))/(288078 ei))+prStarDot^2 ((1885 Sqrt[5/6] \[Pi]^(3/2) u^(21/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-266134643+81550009 \[Nu]))/(15807416016 ei)-(5 Sqrt[5/6] \[Pi]^(3/2) u^(25/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-12330626509+2439295445 \[Nu]))/10538277344))+prStar^6 (prStarDot^8 (-((145 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) u^(9/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-35271+19973 \[Nu]))/50056817384)+(25 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) u^(5/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-87273+30265 \[Nu]))/(800909078144 ei))+prStarDot^7 ((29 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) u^(13/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-35271+19973 \[Nu]))/25028408692-(5 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-87273+30265 \[Nu]))/(400454539072 ei))+prStarDot^9 (-((1885 Sqrt[15/2] \[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-19159+13285 \[Nu]))/138661544)+(377 Sqrt[5/6] \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-20019183+6556715 \[Nu]))/(1663938528 ei))+prStarDot^10 ((377 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-18400005888+6388213955 \[Nu]))/(150170452152 ei u^(3/2))-(5 Sqrt[5/6] \[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-836803042993+314639199791 \[Nu]))/1201363617216))+prStar^8 (prStarDot^6 (-((145 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) u^(15/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-100909+33775 \[Nu]))/50056817384)+(25 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) u^(11/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-138947+45917 \[Nu]))/(800909078144 ei))+prStarDot^5 ((29 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) u^(19/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-100909+33775 \[Nu]))/25028408692-(5 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) u^(15/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-138947+45917 \[Nu]))/(400454539072 ei))+prStarDot^7 (-((1885 Sqrt[5/6] \[Pi]^(3/2) u^(11/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-161643+21433 \[Nu]))/138661544)-(377 Sqrt[5/6] \[Pi]^(3/2) u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-48079385+18641088 \[Nu]))/(1663938528 ei))+prStarDot^8 ((377 Sqrt[5/6] \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-34672525734821+11783312209321 \[Nu]))/(91303634908416 ei)-(5 Sqrt[5/6] \[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-62458081452023+25376670461141 \[Nu]))/22825908727104))+prStar^12 (-((55540607 \[Pi]^(3/2) prStarDot^6 u^(11/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(17530297902415872 Sqrt[30] ei^2))+prStarDot^2 (-((145 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) u^(27/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-67+5 \[Nu]))/138661544)+(25 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) u^(23/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-139+41 \[Nu]))/(4437169408 ei))+prStarDot ((29 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) u^(31/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-67+5 \[Nu]))/69330772-(5 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) u^(27/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-139+41 \[Nu]))/(2218584704 ei))+prStarDot^3 ((24505 Sqrt[5/6] \[Pi]^(3/2) u^(23/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-25775+5929 \[Nu]))/138661544-(377 Sqrt[5/6] \[Pi]^(3/2) u^(19/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-44409359+13954584 \[Nu]))/(554646176 ei))+prStarDot^4 ((377 Sqrt[5/6] \[Pi]^(3/2) u^(15/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-31372964607091+9939482172554 \[Nu]))/(91303634908416 ei)-(5 Sqrt[5/6] \[Pi]^(3/2) u^(19/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-104438813210781+27101780404711 \[Nu]))/22825908727104))+prStar^10 (prStarDot^4 (-((145 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) u^(21/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-101909+20623 \[Nu]))/50056817384)+(25 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) u^(17/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-98281+30605 \[Nu]))/(800909078144 ei))+prStarDot^3 ((29 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) u^(25/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-101909+20623 \[Nu]))/25028408692-(5 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) u^(21/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-98281+30605 \[Nu]))/(400454539072 ei))+prStarDot^5 ((4901 Sqrt[10/3] \[Pi]^(3/2) u^(13/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(18771306519 ei)-(377 Sqrt[5/6] \[Pi]^(3/2) u^(13/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-54387359137+18503737033 \[Nu]))/(600681808608 ei)+(13 \[Pi]^(3/2) u^(17/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-77387589883+51905889849 \[Nu]))/(150170452152 Sqrt[30]))+prStarDot^6 (-((4901 Sqrt[5/6] \[Pi]^(3/2) u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(2681615217 ei))+(377 Sqrt[5/6] \[Pi]^(3/2) u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-16066569377096+5275247838185 \[Nu]))/(30434544969472 ei)-(\[Pi]^(3/2) u^(13/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3065021866675403+983803229176009 \[Nu]))/(22825908727104 Sqrt[30]))))+1/Zp^6 (prStar^16 prStarDot^2 ((24505 Sqrt[5/6] \[Pi]^(3/2) u^(31/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (43+7 \[Nu]))/1824494+(17719 Sqrt[10/3] \[Pi]^(3/2) u^(27/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-79+11 \[Nu]))/(2736741 ei))+prStar^6 (prStarDot^12 ((24505 Sqrt[15/2] \[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-193+107 \[Nu]))/138661544-(280865 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-283+125 \[Nu]))/(415984632 ei u^(3/2)))+prStarDot^11 (-((24505 Sqrt[5/6] \[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-193+107 \[Nu]))/34665386)+(47125 Sqrt[5/6] \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-283+125 \[Nu]))/(34665386 ei))+prStarDot^10 (-((377 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) u^(9/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-193+107 \[Nu]))/25028408692)+(25 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) u^(5/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-283+125 \[Nu]))/(400454539072 ei)))+prStar^8 (prStarDot^9 (-((24505 Sqrt[10/3] \[Pi]^(3/2) u^(11/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (1801+1981 \[Nu]))/329321167)+(9425 Sqrt[5/6] \[Pi]^(3/2) u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-51056+23635 \[Nu]))/(329321167 ei))+prStarDot^8 (-((377 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) u^(15/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (1801+1981 \[Nu]))/118884941287)+(5 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) u^(11/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-51056+23635 \[Nu]))/(3804318121184 ei))+prStarDot^10 ((122525 Sqrt[5/6] \[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (907+391 \[Nu]))/329321167-(377 Sqrt[5/6] \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-67056527+23303355 \[Nu]))/(84306218752 ei)))+prStar^10 (prStarDot^7 (-((269555 Sqrt[5/6] \[Pi]^(3/2) u^(17/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2147+761 \[Nu]))/329321167)+(9425 Sqrt[5/6] \[Pi]^(3/2) u^(13/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-34219+10954 \[Nu]))/(94091762 ei))+prStarDot^6 (-((4147 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) u^(21/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2147+761 \[Nu]))/237769882574)+(5 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) u^(17/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-34219+10954 \[Nu]))/(1086948034624 ei))+prStarDot^8 ((24505 Sqrt[5/6] \[Pi]^(3/2) u^(13/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-85259+9265 \[Nu]))/1317284668+(377 Sqrt[5/6] \[Pi]^(3/2) u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-48738355+253525116 \[Nu]))/(252918656256 ei)))+prStar^14 (prStarDot^3 ((24505 Sqrt[5/6] \[Pi]^(3/2) u^(29/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (43+7 \[Nu]))/1824494+(9425 Sqrt[5/6] \[Pi]^(3/2) u^(25/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-79+11 \[Nu]))/(912247 ei))+prStarDot^2 ((377 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) u^(33/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (43+7 \[Nu]))/1317284668+(5 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) u^(29/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-79+11 \[Nu]))/(10538277344 ei))+prStarDot^4 (-((24505 Sqrt[5/6] \[Pi]^(3/2) u^(25/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-247943+40877 \[Nu]))/2634569336)+(377 Sqrt[5/6] \[Pi]^(3/2) u^(21/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-2429033709+579594334 \[Nu]))/(252918656256 ei)))+prStar^12 (prStarDot^5 (-((24505 Sqrt[10/3] \[Pi]^(3/2) u^(23/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-18407+2081 \[Nu]))/329321167)+(9425 Sqrt[5/6] \[Pi]^(3/2) u^(19/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-221344+49225 \[Nu]))/(658642334 ei))+prStarDot^4 (-((377 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) u^(27/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-18407+2081 \[Nu]))/118884941287)+(5 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) u^(23/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-221344+49225 \[Nu]))/(7608636242368 ei))+prStarDot^6 ((1134284801 Sqrt[5/6] \[Pi]^(3/2) u^(15/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(4382574475603968 ei)+(377 Sqrt[5/6] \[Pi]^(3/2) u^(15/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-65786485816819+27862207107276 \[Nu]))/(8765148951207936 ei)-(\[Pi]^(3/2) u^(19/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (6443865375192037+7819406950630764 \[Nu]))/(4382574475603968 Sqrt[30]))))+prStar^2 (253/168 Sqrt[5/6] \[Pi]^(3/2) u^(5/2) \[Nu] (-1+4 \[Nu])-(\[Pi]^(3/2) prStarDot^6 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(505700352 Sqrt[30] ei^2 u^(19/2))-(Sqrt[5/6] \[Pi]^(3/2) prStarDot^5 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(252850176 ei^2 u^(15/2))+(5 Sqrt[5/6] \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (6353865203596 ei^2 (-2833+4148 \[Nu])+4275421793631 ei^4 (-2833+4148 \[Nu])-8389219414784 (-2833+4452 \[Nu])))/(16194887397384192 ei)+(\[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-7917833216 ei^2 (3763903+38261716 \[Nu])+1323860655 ei^4 (3763903+38261716 \[Nu])+6939332608 (3763903+41126916 \[Nu])))/(5050279728119808 Sqrt[30])+1/(414280758947328 ei) 29 Sqrt[5/6] \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu]))+prStarDot^4 (-((2879853875 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(7667428737024 ei u^(15/2)))+(Sqrt[5/6] \[Pi]^(3/2) \[Nu] (-47976847883+91918324771 \[Nu]))/(720125952 u^(11/2))-(145 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-30295838463803+11340231412848 \[Nu]))/(12140095500288 ei u^(15/2))+(Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-439889030759611495+169344708877538364 \[Nu]))/(1408251078033408 u^(11/2))-(Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-722 (-424020733+324590244 \[Nu])+9 ei^2 (-284310299333+524747738849 \[Nu])))/(22819728384 ei^2 u^(11/2)))+prStarDot^3 ((1003048675 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(1277904789504 ei u^(11/2))-(5 Sqrt[5/6] \[Pi]^(3/2) \[Nu] (-8606291915+18830817894 \[Nu]))/(360062976 u^(7/2))+(145 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-1564394050962+1707127722599 \[Nu]))/(758755968768 ei u^(11/2))-(Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-197174779915571163+208496548614808652 \[Nu]))/(704125539016704 u^(7/2))+1/(11409864192 ei^2 u^(7/2)) Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-722 (-424020733+324590244 \[Nu])+9 ei^2 (-284310299333+524747738849 \[Nu])))+prStarDot^2 ((Sqrt[5/6] \[Pi]^(3/2) \[Nu] (-8761023219+19490756425 \[Nu]))/(90015744 u^(3/2))+(5 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-163404898447+152671081758 \[Nu]))/(32556267533058048 ei u^(7/2))-(Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-35901075499038007+33837702495799164 \[Nu]))/(3304461154605391872 u^(3/2))+(736293041 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(125941350719987712 ei u^(7/2))+(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (9835636555264 (-424020733+324590244 \[Nu])-122604887808 ei^2 (-284310299333+524747738849 \[Nu])+45 ei^4 (-322961339246831176893+322243385441692821652 \[Nu])))/(38858475532352126976 Sqrt[30] ei^2 u^(3/2)))+prStarDot (-((Sqrt[5/6] \[Pi]^(3/2) Sqrt[u] \[Nu] (-417011933+1001094388 \[Nu]))/13698048)-(5 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (6596977 ei^2 (-16699582673+15081616368 \[Nu])-8710208 (-16699582673+15136543240 \[Nu])))/(10495112559998976 ei u^(3/2))-(1305178501 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(440794727519956992 ei u^(3/2))+1/20990225119997952 Sqrt[5/6] \[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (21419 ei^2 (-59416498233481+68534809456068 \[Nu])-18772 (-59416498233481+68812839295428 \[Nu]))-(\[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (9835636555264 (-424020733+324590244 \[Nu])-122604887808 ei^2 (-284310299333+524747738849 \[Nu])+45 ei^4 (-322961339246831176893+322243385441692821652 \[Nu])))/(136004664363232444416 Sqrt[30] ei^2)))+1/Zp^4 (prStar^14 ((185107 Sqrt[5/6] \[Pi]^(3/2) u^(21/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) (-2+\[Nu]) \[Nu])/(30324 ei)-(1885 Sqrt[15/2] \[Pi]^(3/2) u^(25/2) (Sqrt[Zp/u^4]/ei)^(12/19) (-2+\[Nu]) \[Nu])/5054)+prStar^2 (prStarDot^12 ((1885 Sqrt[15/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-77+23 \[Nu]))/(6145664 u^(11/2))-(2033915 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-107+29 \[Nu]))/(12291328 ei u^(15/2)))+prStarDot^11 ((1885 Sqrt[15/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-77+23 \[Nu]))/(768208 u^(7/2))+(172289 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-107+29 \[Nu]))/(1536416 ei u^(11/2)))+prStarDot^10 ((435 Sqrt[15/2] (-18772+21419 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-77+23 \[Nu]))/(554646176 u^(3/2))-(149 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-107+29 \[Nu]))/(17748677632 ei u^(7/2)))+prStarDot^9 (-((145 Sqrt[15/2] (-18772+21419 ei^2) \[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-77+23 \[Nu]))/138661544)+(25 Sqrt[15/2] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-107+29 \[Nu]))/(4437169408 ei u^(3/2)))+prStarDot^8 (-(1/25629090500608)29 Sqrt[15/2] (6939332608-7917833216 ei^2+1323860655 ei^4) \[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-77+23 \[Nu])-(5 Sqrt[15/2] (-8389219414784+6353865203596 ei^2+4275421793631 ei^4) \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-107+29 \[Nu]))/(2136825420488192 ei)))+prStar^12 ((47 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) u^(23/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) (-2+\[Nu]) \[Nu])/(87575712 ei)-(145 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) u^(27/2) (Sqrt[Zp/u^4]/ei)^(12/19) (-2+\[Nu]) \[Nu])/1824494+prStarDot (-(45/896) Sqrt[15/2] \[Pi]^(3/2) u^(23/2) (-3+\[Nu]) \[Nu]+(377 Sqrt[5/6] \[Pi]^(3/2) u^(19/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-125296361+53816287 \[Nu]))/(831969264 ei)-(5 Sqrt[5/6] \[Pi]^(3/2) u^(23/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-6006401867+2350767201 \[Nu]))/1109292352)+prStarDot^2 ((225 Sqrt[15/2] \[Pi]^(3/2) u^(19/2) (-3+\[Nu]) \[Nu])/1792-(377 Sqrt[5/6] \[Pi]^(3/2) u^(15/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-185594975+73279329 \[Nu]))/(1663938528 ei)+(5 Sqrt[5/6] \[Pi]^(3/2) u^(19/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-21419905783+7780605861 \[Nu]))/2218584704))+prStar^4 (prStarDot^7 (-((145 Sqrt[15/2] (-18772+21419 ei^2) \[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2925+868 \[Nu]))/1317284668)+(25 Sqrt[15/2] (-8710208+6596977 ei^2) \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-7179+2129 \[Nu]))/(84306218752 ei))+prStarDot^6 (-(1/243476359755776)29 Sqrt[15/2] (6939332608-7917833216 ei^2+1323860655 ei^4) \[Pi]^(3/2) u^(11/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2925+868 \[Nu])-(5 Sqrt[15/2] (-8389219414784+6353865203596 ei^2+4275421793631 ei^4) \[Pi]^(3/2) u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-7179+2129 \[Nu]))/(40599682989275648 ei))+prStarDot^9 (-((45 Sqrt[15/2] \[Pi]^(3/2) (-3+\[Nu]) \[Nu])/(896 Sqrt[u]))+(377 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-3851730739+1111584225 \[Nu]))/(10538277344 ei u^(5/2))-(5 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-134152186409+41784687687 \[Nu]))/(21076554688 Sqrt[u]))+prStarDot^10 ((225 Sqrt[15/2] \[Pi]^(3/2) (-3+\[Nu]) \[Nu])/(1792 u^(5/2))-(377 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-48743087017+14342592299 \[Nu]))/(84306218752 ei u^(9/2))+(5 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-591896259067+185268691059 \[Nu]))/(42153109376 u^(5/2)))+prStarDot^8 ((145 Sqrt[15/2] (-18772+21419 ei^2) \[Pi]^(3/2) u^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-5849+1730 \[Nu]))/5269138672-(Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-17420416 (-149810+55963 \[Nu])+6596977 ei^2 (-305263+110045 \[Nu])))/(337224875008 ei Sqrt[u])))+prStar^6 (prStarDot^5 (-((145 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) u^(13/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-22325+7511 \[Nu]))/2634569336)+(25 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-27113+9167 \[Nu]))/(84306218752 ei))+prStarDot^4 (-(1/486952719511552)29 Sqrt[5/6] (6939332608-7917833216 ei^2+1323860655 ei^4) \[Pi]^(3/2) u^(17/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-22325+7511 \[Nu])-(5 Sqrt[5/6] (-8389219414784+6353865203596 ei^2+4275421793631 ei^4) \[Pi]^(3/2) u^(13/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-27113+9167 \[Nu]))/(40599682989275648 ei))+prStarDot^7 (-(45/224) Sqrt[15/2] \[Pi]^(3/2) u^(5/2) (-3+\[Nu]) \[Nu]+(377 Sqrt[5/6] \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-317868319291+98790640216 \[Nu]))/(300340904304 ei)-(25 Sqrt[5/6] \[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-6232986771267+1974726220127 \[Nu]))/1201363617216)+prStarDot^8 (225/448 Sqrt[15/2] \[Pi]^(3/2) Sqrt[u] (-3+\[Nu]) \[Nu]-(377 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-7961222188817+2523564832615 \[Nu]))/(4805454468864 ei u^(3/2))+(5 Sqrt[5/6] \[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-64210028866206+20688465471025 \[Nu]))/1201363617216)+prStarDot^6 ((145 Sqrt[15/2] (-18772+21419 ei^2) \[Pi]^(3/2) u^(9/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (1075+567 \[Nu]))/10538277344+1/(1011674625024 ei) Sqrt[5/6] \[Pi]^(3/2) u^(5/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (46178839 ei^2 (-579725+147947 \[Nu])-8710208 (-4075004+1013057 \[Nu]))))+prStar^10 (-(1/(28116123953792 ei))5 Sqrt[5/6] (-8389219414784+6353865203596 ei^2+4275421793631 ei^4) \[Pi]^(3/2) u^(25/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) (-2+\[Nu]) \[Nu]-1/337224875008 29 Sqrt[5/6] (6939332608-7917833216 ei^2+1323860655 ei^4) \[Pi]^(3/2) u^(29/2) (Sqrt[Zp/u^4]/ei)^(12/19) (-2+\[Nu]) \[Nu]-(187 \[Pi]^(3/2) prStarDot^6 u^(5/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(171623373888 Sqrt[30] ei^2)+(187 \[Pi]^(3/2) prStarDot^5 u^(9/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(600681808608 Sqrt[30] ei^2)+prStarDot ((25 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) u^(21/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) (-2+\[Nu]) \[Nu])/(58383808 ei)-(145 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) u^(25/2) (Sqrt[Zp/u^4]/ei)^(12/19) (-2+\[Nu]) \[Nu])/1824494)+prStarDot^3 (-(45/224) Sqrt[15/2] \[Pi]^(3/2) u^(17/2) (-3+\[Nu]) \[Nu]+(377 Sqrt[5/6] \[Pi]^(3/2) u^(13/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-430358590237+163355397028 \[Nu]))/(600681808608 ei)-(5 Sqrt[5/6] \[Pi]^(3/2) u^(17/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-27123175551171+9854946688607 \[Nu]))/1201363617216)+prStarDot^4 (225/448 Sqrt[15/2] \[Pi]^(3/2) u^(13/2) (-3+\[Nu]) \[Nu]+(24505 Sqrt[5/6] \[Pi]^(3/2) u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(9032809152 ei)-(377 Sqrt[5/6] \[Pi]^(3/2) u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-4579224039768+1719186841889 \[Nu]))/(4805454468864 ei)+(\[Pi]^(3/2) u^(13/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2689974262231279+950420075896087 \[Nu]))/(2402727234432 Sqrt[30]))+prStarDot^2 (-((145 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) u^(21/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-9886+3975 \[Nu]))/2634569336)+1/(252918656256 ei) Sqrt[5/6] \[Pi]^(3/2) u^(17/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (6596977 ei^2 (-1261344+498649 \[Nu])-2177552 (-5028447+1983310 \[Nu]))))+prStar^8 (prStarDot^3 (-((145 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) u^(19/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-6026+2529 \[Nu]))/1317284668)+(25 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) u^(15/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-14563+5877 \[Nu]))/(84306218752 ei))+prStarDot^2 (-(1/243476359755776)29 Sqrt[5/6] (6939332608-7917833216 ei^2+1323860655 ei^4) \[Pi]^(3/2) u^(23/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-6026+2529 \[Nu])-(5 Sqrt[5/6] (-8389219414784+6353865203596 ei^2+4275421793631 ei^4) \[Pi]^(3/2) u^(19/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-14563+5877 \[Nu]))/(40599682989275648 ei))+prStarDot^6 (675/896 Sqrt[15/2] \[Pi]^(3/2) u^(7/2) (-3+\[Nu]) \[Nu]-(122525 Sqrt[5/6] \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(36131236608 ei)-(377 Sqrt[5/6] \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-9305224278009+3203778245098 \[Nu]))/(4805454468864 ei)+(Sqrt[5/6] \[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-63722740885996+21583787185713 \[Nu]))/171623373888)+prStarDot^5 (-(135/448) Sqrt[15/2] \[Pi]^(3/2) u^(11/2) (-3+\[Nu]) \[Nu]+(24505 Sqrt[5/6] \[Pi]^(3/2) u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(9032809152 ei)+(377 Sqrt[5/6] \[Pi]^(3/2) u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-387865405433+132138894680 \[Nu]))/(300340904304 ei)-(\[Pi]^(3/2) u^(11/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-275588394006337+93014761219461 \[Nu]))/(300340904304 Sqrt[30]))+prStarDot^4 (-(((-18772+21419 ei^2) \[Pi]^(3/2) u^(15/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-145917717998+42262748019 \[Nu]))/(39945340272432 Sqrt[30]))+1/(365214539633664 ei) Sqrt[5/6] \[Pi]^(3/2) u^(11/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-8710208 (-2892398567+920548244 \[Nu])+6596977 ei^2 (-2898509936+930733859 \[Nu]))+1/(319562722179456 ei) 1885 Sqrt[5/6] \[Pi]^(3/2) u^(11/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))))+Zp (-((\[Pi]^(3/2) prStarDot^6 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(2235727872 Sqrt[30] ei^2 u^(25/2)))-(\[Pi]^(3/2) prStarDot^5 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(558931968 Sqrt[30] ei^2 u^(21/2))+(Sqrt[5/6] \[Pi]^(3/2) prStar^6 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(34933248 ei^2 u^(7/2))-(Sqrt[5/6] \[Pi]^(3/2) \[Nu] (-365440413+794808308 \[Nu]))/(13698048 Sqrt[u])-(5 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (6353865203596 ei^2 (-724653277+917947940 \[Nu])+4275421793631 ei^4 (-724653277+917947940 \[Nu])-8389219414784 (-724653277+957894756 \[Nu])))/(2128072983565872365568 ei u^(5/2))-(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-7917833216 ei^2 (-6782832256933+7080006975284 \[Nu])+1323860655 ei^4 (-6782832256933+7080006975284 \[Nu])+6939332608 (-6782832256933+7311698508084 \[Nu])))/(408385819934680154112 Sqrt[30] Sqrt[u])-(18746531 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(217752595394858754048 ei u^(5/2))+(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-9544186972858417152 (-424020733+324590244 \[Nu])+118971859772473344 ei^2 (-284310299333+524747738849 \[Nu])-43666560 ei^4 (-322961339246831176893+322243385441692821652 \[Nu])+ei^6 (-9695869598715259941644449395+8185097054716028045017835260 \[Nu])))/(145866634585539155425492992 Sqrt[30] ei^2 Sqrt[u])+prStarDot^4 ((93732655 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(3228391047168 ei u^(21/2))-(Sqrt[5/6] \[Pi]^(3/2) \[Nu] (-1273295675364+1367563686157 \[Nu]))/(97937129472 u^(17/2))-(145 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (18869822558985809+3517487596099932 \[Nu]))/(17530297902415872 ei u^(21/2))+(Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (592894575459778681463+94480066922828617326 \[Nu]))/(4067029113360482304 u^(17/2))+(Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-722 (-424020733+324590244 \[Nu])+9 ei^2 (-284310299333+524747738849 \[Nu])))/(201774440448 ei^2 u^(17/2)))+prStarDot^3 (-((93732655 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(403548880896 ei u^(17/2)))+(5 Sqrt[5/6] \[Pi]^(3/2) \[Nu] (-373204533+797854988 \[Nu]))/(31309824 u^(13/2))-(145 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-12632667461+6316126440 \[Nu]))/(16814536704 ei u^(17/2))+(43 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-410902620511+215193983628 \[Nu]))/(134516293632 u^(13/2))-(Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-722 (-424020733+324590244 \[Nu])+9 ei^2 (-284310299333+524747738849 \[Nu])))/(25221805056 ei^2 u^(13/2)))+prStar^4 ((93732655 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(201774440448 ei u^(9/2))-(579116045 Sqrt[5/6] \[Pi]^(3/2) prStarDot^2 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(410866357087872 ei^2 u^(13/2))+(113621 Sqrt[5/6] \[Pi]^(3/2) prStarDot (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(239607148032 ei^2 u^(9/2))-(Sqrt[5/6] \[Pi]^(3/2) \[Nu] (-10771436453091+24401416107874 \[Nu]))/(97937129472 u^(5/2))-(145 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-547049591896423+133062475249548 \[Nu]))/(1095643618900992 ei u^(9/2))-(Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (48856841019788021747+29745772094785527246 \[Nu]))/(2033514556680241152 u^(5/2))+1/(12610902528 ei^2 u^(5/2)) Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-722 (-424020733+324590244 \[Nu])+9 ei^2 (-284310299333+524747738849 \[Nu])))+prStarDot^2 (-((5 Sqrt[5/6] \[Pi]^(3/2) \[Nu] (-372713133+796053188 \[Nu]))/(15654912 u^(9/2)))-(5 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-9150741065+5293426892 \[Nu]))/(2525139864059904 ei u^(13/2))+(Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-13602241659013+7966043007124 \[Nu]))/(1262569932029952 u^(9/2))-(93732655 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(26513968572628992 ei u^(13/2))-(Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (9835636555264 (-424020733+324590244 \[Nu])-122604887808 ei^2 (-284310299333+524747738849 \[Nu])+45 ei^4 (-322961339246831176893+322243385441692821652 \[Nu])))/(171795365511451508736 ei^2 u^(9/2)))+prStarDot ((Sqrt[5/6] \[Pi]^(3/2) \[Nu] (-369863013+795299708 \[Nu]))/(3913728 u^(5/2))+(5 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-1321955593+972901488 \[Nu]))/(631284966014976 ei u^(9/2))-((-18772+21419 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-10495013322133+7426273957284 \[Nu]))/(315642483007488 Sqrt[30] u^(5/2))+(18746531 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(6628492143157248 ei u^(9/2))+(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (9835636555264 (-424020733+324590244 \[Nu])-122604887808 ei^2 (-284310299333+524747738849 \[Nu])+45 ei^4 (-322961339246831176893+322243385441692821652 \[Nu])))/(42948841377862877184 Sqrt[30] ei^2 u^(5/2)))+prStar^2 ((923581 Sqrt[5/6] \[Pi]^(3/2) prStarDot^4 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(3833714368512 ei^2 u^(19/2))-(79823 Sqrt[5/6] \[Pi]^(3/2) prStarDot^3 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(159738098688 ei^2 u^(15/2))+(Sqrt[5/6] \[Pi]^(3/2) \[Nu] (-365440413+794480708 \[Nu]))/(3913728 u^(3/2))+(5 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-724653277+873703324 \[Nu]))/(631284966014976 ei u^(7/2))-((-18772+21419 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-6782832256933+6805030600084 \[Nu]))/(315642483007488 Sqrt[30] u^(3/2))+(18746531 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(6628492143157248 ei u^(7/2))+(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (9835636555264 (-424020733+324590244 \[Nu])-122604887808 ei^2 (-284310299333+524747738849 \[Nu])+45 ei^4 (-322961339246831176893+322243385441692821652 \[Nu])))/(42948841377862877184 Sqrt[30] ei^2 u^(3/2))+prStarDot^2 (-((763041065685 Sqrt[15/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(743243624517632 ei u^(15/2)))+(Sqrt[5/6] \[Pi]^(3/2) \[Nu] (-86639406083926+172709865447765 \[Nu]))/(97937129472 u^(11/2))-(145 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-73581631266027691+62676658053049196 \[Nu]))/(11686865268277248 ei u^(15/2))+(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1287829729046900870054612+901158029224121264092991 \[Nu]))/(202673617482464034816 Sqrt[30] u^(11/2))-(113621 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-722 (-424020733+324590244 \[Nu])+9 ei^2 (-284310299333+524747738849 \[Nu])))/(172996360879104 ei^2 u^(11/2)))+prStarDot ((452314322807695 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(280946090067664896 ei u^(11/2))+(19865 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-109816325328851+97711546223564 \[Nu]))/(6458530806153216 ei u^(11/2))-(Sqrt[5/6] \[Pi]^(3/2) \[Nu] (-74573866048583+154349695689308 \[Nu]))/(171389976576 u^(7/2))-(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-17884043546285834192149+13189882324834396488892 \[Nu]))/(7000240077519316992 Sqrt[30] u^(7/2))+(13505 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-722 (-424020733+324590244 \[Nu])+9 ei^2 (-284310299333+524747738849 \[Nu])))/(43249090219776 ei^2 u^(7/2)))))+1/Zp^3 (prStarDot^12 ((1988675 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) (-5+\[Nu]) \[Nu])/(1940736 ei u^(21/2))+(377 Sqrt[15/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) (-5+\[Nu]) \[Nu])/(323456 u^(17/2)))+prStarDot^11 (-((2033915 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) (-5+\[Nu]) \[Nu])/(970368 ei u^(17/2)))+(1885 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) (-5+\[Nu]) \[Nu])/(161728 u^(13/2)))+prStarDot^10 (-((457 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) (-5+\[Nu]) \[Nu])/(2802422784 ei u^(13/2)))-(145 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) (-5+\[Nu]) \[Nu])/(29191904 u^(9/2)))+prStarDot^9 (-((149 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) (-5+\[Nu]) \[Nu])/(1401211392 ei u^(9/2)))+(145 Sqrt[15/2] (-18772+21419 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) (-5+\[Nu]) \[Nu])/(14595952 u^(5/2)))+prStarDot^8 ((25 Sqrt[5/6] (-8389219414784+6353865203596 ei^2+4275421793631 ei^4) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) (-5+\[Nu]) \[Nu])/(112464495815168 ei u^(5/2))+(145 Sqrt[5/6] (6939332608-7917833216 ei^2+1323860655 ei^4) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) (-5+\[Nu]) \[Nu])/(1348899500032 Sqrt[u]))+prStarDot^7 (-((5 Sqrt[5/6] (-8389219414784+6353865203596 ei^2+4275421793631 ei^4) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) (-5+\[Nu]) \[Nu])/(56232247907584 ei Sqrt[u]))-1/674449750016 29 Sqrt[5/6] (6939332608-7917833216 ei^2+1323860655 ei^4) \[Pi]^(3/2) u^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) (-5+\[Nu]) \[Nu])+prStar^12 (15/64 Sqrt[15/2] \[Pi]^(3/2) u^(19/2) (-2+\[Nu]) \[Nu]-(1566702293 Sqrt[5/6] \[Pi]^(3/2) u^(15/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) (-2+\[Nu]) \[Nu])/(43787856 ei)+(2238877861 Sqrt[5/6] \[Pi]^(3/2) u^(19/2) (Sqrt[Zp/u^4]/ei)^(12/19) (-2+\[Nu]) \[Nu])/87575712)+prStar^10 (-(15/224) Sqrt[15/2] \[Pi]^(3/2) u^(21/2) (-2+\[Nu]) \[Nu]-(103297 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) u^(17/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) (-2+\[Nu]) \[Nu])/(84306218752 ei)+(343386175 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) u^(21/2) (Sqrt[Zp/u^4]/ei)^(12/19) (-2+\[Nu]) \[Nu])/821985632832+(17 \[Pi]^(3/2) prStarDot^4 u^(5/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(9032809152 Sqrt[30] ei^2)+prStarDot (75/448 Sqrt[15/2] \[Pi]^(3/2) u^(17/2) (-2+\[Nu]) \[Nu]-(377 Sqrt[5/6] \[Pi]^(3/2) u^(13/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-4598153+2882139 \[Nu]))/(43787856 ei)+(5 Sqrt[5/6] \[Pi]^(3/2) u^(17/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-622563218+325077547 \[Nu]))/87575712)+prStarDot^2 (15/256 Sqrt[15/2] \[Pi]^(3/2) u^(13/2) \[Nu] (-41+16 \[Nu])-(377 Sqrt[5/6] \[Pi]^(3/2) u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-36941765671+12646536659 \[Nu]))/(31614832032 ei)+(Sqrt[5/6] \[Pi]^(3/2) u^(13/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-35595392728001+13304839912666 \[Nu]))/126459328128))+prStar^2 (prStarDot^6 (1/51258181001216 1595 Sqrt[5/6] (6939332608-7917833216 ei^2+1323860655 ei^4) \[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-43+11 \[Nu])+(25 Sqrt[5/6] (-8389219414784+6353865203596 ei^2+4275421793631 ei^4) \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-527+103 \[Nu]))/(4273650840976384 ei))+prStarDot^5 (-(1/25629090500608)319 Sqrt[5/6] (6939332608-7917833216 ei^2+1323860655 ei^4) \[Pi]^(3/2) u^(9/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-43+11 \[Nu])-(5 Sqrt[5/6] (-8389219414784+6353865203596 ei^2+4275421793631 ei^4) \[Pi]^(3/2) u^(5/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-527+103 \[Nu]))/(2136825420488192 ei))+prStarDot^8 (-((15 Sqrt[15/2] \[Pi]^(3/2) \[Nu] (-19+5 \[Nu]))/(896 u^(3/2)))-(23 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-21367247+4870627 \[Nu]))/(38443635750912 ei u^(7/2))+(5 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-31864243283+7895574085 \[Nu]))/(62470908095232 u^(3/2)))+prStarDot^9 ((75 Sqrt[15/2] \[Pi]^(3/2) \[Nu] (-19+5 \[Nu]))/(1792 u^(7/2))-(377 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-2496464687+595277943 \[Nu]))/(4437169408 ei u^(11/2))+(5 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-73310254139+18582042664 \[Nu]))/(3327877056 u^(7/2)))+prStarDot^10 (-((15 Sqrt[15/2] \[Pi]^(3/2) \[Nu] (-19+5 \[Nu]))/(1024 u^(11/2)))+(9425 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-235567433+58979929 \[Nu]))/(26623016448 ei u^(15/2))-(Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1282160217643+326203876961 \[Nu]))/(26623016448 u^(11/2)))+prStarDot^7 ((145 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-659+211 \[Nu]))/554646176-1/(53246032896 ei u^(3/2)) Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-8710208 (-9591+223 \[Nu])+19790931 ei^2 (-2361+353 \[Nu]))))+prStar^4 (prStarDot^4 (1/3661298642944 145 Sqrt[5/6] (6939332608-7917833216 ei^2+1323860655 ei^4) \[Pi]^(3/2) u^(11/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-38+11 \[Nu])+(25 Sqrt[5/6] (-8389219414784+6353865203596 ei^2+4275421793631 ei^4) \[Pi]^(3/2) u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-133+25 \[Nu]))/(1068412710244096 ei))+prStarDot^3 (-(1/1830649321472)29 Sqrt[5/6] (6939332608-7917833216 ei^2+1323860655 ei^4) \[Pi]^(3/2) u^(15/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-38+11 \[Nu])-1/(534206355122048 ei) 5 Sqrt[5/6] (-8389219414784+6353865203596 ei^2+4275421793631 ei^4) \[Pi]^(3/2) u^(11/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-133+25 \[Nu]))+prStarDot^7 ((75 Sqrt[15/2] \[Pi]^(3/2) \[Nu] (-65+19 \[Nu]))/(1792 Sqrt[u])-(377 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-102337188661+26940361717 \[Nu]))/(63229664064 ei u^(5/2))+(5 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-9133880736131+2587372806511 \[Nu]))/(126459328128 Sqrt[u]))+prStarDot^8 ((15 Sqrt[15/2] \[Pi]^(3/2) (-11+\[Nu]) \[Nu])/(1024 u^(5/2))+(377 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (1587240907+2854345611 \[Nu]))/(126459328128 ei u^(9/2))-(Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-8622025604413+4563663208139 \[Nu]))/(505837312512 u^(5/2)))+prStarDot^5 (-((145 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-148+11 \[Nu]))/277323088)+1/(13311508224 ei) Sqrt[5/6] \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (6596977 ei^2 (-29721+5957 \[Nu])-8710208 (-29094+6793 \[Nu])))+prStarDot^6 (-(15/896) Sqrt[15/2] \[Pi]^(3/2) u^(3/2) \[Nu] (-65+19 \[Nu])+1/1186947253809408 5 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) u^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1982106701899+555837093713 \[Nu])-(Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-30485728 (-1847195671+456080973 \[Nu])+6596977 ei^2 (-6462129164+1597301967 \[Nu])))/(182607269816832 ei Sqrt[u])))+prStar^6 (prStarDot^2 ((125 Sqrt[5/6] (-8389219414784+6353865203596 ei^2+4275421793631 ei^4) \[Pi]^(3/2) u^(13/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-39+7 \[Nu]))/(4273650840976384 ei)+1/51258181001216 145 Sqrt[5/6] (6939332608-7917833216 ei^2+1323860655 ei^4) \[Pi]^(3/2) u^(17/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-249+71 \[Nu]))+prStarDot (-((25 Sqrt[5/6] (-8389219414784+6353865203596 ei^2+4275421793631 ei^4) \[Pi]^(3/2) u^(17/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-39+7 \[Nu]))/(2136825420488192 ei))-1/25629090500608 29 Sqrt[5/6] (6939332608-7917833216 ei^2+1323860655 ei^4) \[Pi]^(3/2) u^(21/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-249+71 \[Nu]))+prStarDot^5 ((2025 Sqrt[15/2] \[Pi]^(3/2) u^(5/2) (-3+\[Nu]) \[Nu])/1792+(24505 Sqrt[5/6] \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(4278699072 ei)-(377 Sqrt[5/6] \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-1352276363021+409360717705 \[Nu]))/(758755968768 ei)+(Sqrt[5/6] \[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-82727723069416+26564159555163 \[Nu]))/189688992192)+prStarDot^6 ((15 Sqrt[15/2] \[Pi]^(3/2) Sqrt[u] \[Nu] (-179+49 \[Nu]))/1024-(24505 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(8557398144 ei u^(3/2))-(377 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-2127703013647+482009132787 \[Nu]))/(1517511937536 ei u^(3/2))+(Sqrt[5/6] \[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-422252934067139+108500997857403 \[Nu]))/1517511937536)+prStarDot^3 (-(((-18772+21419 ei^2) \[Pi]^(3/2) u^(13/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-22831082623+5986905369 \[Nu]))/(12614317980768 Sqrt[30]))+1/(403658175384576 ei) Sqrt[5/6] \[Pi]^(3/2) u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-43551040 (-262386367+54415893 \[Nu])+6596977 ei^2 (-1292918687+240390885 \[Nu]))-1/(37842953942304 ei) 377 Sqrt[5/6] \[Pi]^(3/2) u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))+prStarDot^4 (-(405/896) Sqrt[15/2] \[Pi]^(3/2) u^(9/2) (-3+\[Nu]) \[Nu]+((-18772+21419 ei^2) \[Pi]^(3/2) u^(9/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-180781432508149+57176287426497 \[Nu]))/(3560841761428224 Sqrt[30])+1/(10812272554944 ei) 377 Sqrt[5/6] \[Pi]^(3/2) u^(5/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu]))-(13 Sqrt[5/6] \[Pi]^(3/2) u^(5/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (6596977 ei^2 (-6530844407+1802548269 \[Nu])-670016 (-84900977291+23396459283 \[Nu])))/(2191287237801984 ei)))+prStar^8 (-((17 Sqrt[5/6] \[Pi]^(3/2) prStarDot^6 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(36131236608 ei^2 Sqrt[u]))+(17 \[Pi]^(3/2) prStarDot^5 u^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(9032809152 Sqrt[30] ei^2)+prStarDot^3 ((75 Sqrt[15/2] \[Pi]^(3/2) u^(11/2) \[Nu] (-43+17 \[Nu]))/1792-(4901 Sqrt[5/6] \[Pi]^(3/2) u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(1069674768 ei)-(377 Sqrt[5/6] \[Pi]^(3/2) u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-76537341700+29442795347 \[Nu]))/(94844496096 ei)+(113 \[Pi]^(3/2) u^(11/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3723269632979+1442447331387 \[Nu]))/(379377984384 Sqrt[30]))+prStarDot (-((145 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) u^(19/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-249+71 \[Nu]))/138661544)+1/(6655754112 ei) Sqrt[5/6] \[Pi]^(3/2) u^(15/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (1550289595 ei^2 (-39+7 \[Nu])-13065312 (-6319+1236 \[Nu])))+prStarDot^2 (-(15/896) Sqrt[15/2] \[Pi]^(3/2) u^(15/2) \[Nu] (-43+17 \[Nu])+1/1186947253809408 5 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) u^(15/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1245328021613+466452703477 \[Nu])-1/(182607269816832 ei) Sqrt[5/6] \[Pi]^(3/2) u^(11/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (6596977 ei^2 (-3258545994+1090474261 \[Nu])-4355104 (-6510980619+2176874276 \[Nu])))+prStarDot^4 ((15 Sqrt[15/2] \[Pi]^(3/2) u^(7/2) \[Nu] (-281+91 \[Nu]))/1024+(45204726073 Sqrt[5/6] \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(3286930856702976 ei)-(29 Sqrt[5/6] \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-53708113050889694+14663353958705361 \[Nu]))/(1917376333076736 ei)+(Sqrt[5/6] \[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1821341723368958261+555882695301733137 \[Nu]))/3834752666153472+(17 \[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-722 (-424020733+324590244 \[Nu])+9 ei^2 (-284310299333+524747738849 \[Nu])))/(22825908727104 Sqrt[30] ei^2))))+1/Zp^2 (prStarDot^6 ((Sqrt[5/6] (-1887574368326400+946725915335804 ei^2+637037847251019 ei^4) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (3+\[Nu]))/(1349573949782016 ei u^(5/2))+(145 Sqrt[15/2] (6939332608-7917833216 ei^2+1323860655 ei^4) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3+\[Nu]))/(5395598000128 Sqrt[u]))+prStarDot^5 (-((25 Sqrt[5/6] (-8389219414784+6353865203596 ei^2+4275421793631 ei^4) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (3+\[Nu]))/(112464495815168 ei Sqrt[u]))-1/1348899500032 145 Sqrt[5/6] (6939332608-7917833216 ei^2+1323860655 ei^4) \[Pi]^(3/2) u^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3+\[Nu]))+prStarDot^4 (-((5 Sqrt[5/6] (16281260130170241024-12331174939766086656 ei^2-8297464990084252416 ei^4+10546916101378515895 ei^6) \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (3+\[Nu]))/(109131947875172941824 ei))-1/4139098115848192 29 Sqrt[5/6] (-42586684215296+48591742446592 ei^2-8124532839735 ei^4+2302157570960 ei^6) \[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3+\[Nu]))+prStarDot^7 (-((15 Sqrt[15/2] \[Pi]^(3/2) (-5+\[Nu]) \[Nu])/(448 u^(5/2)))-(Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-3593841+454805 \[Nu]))/(1011674625024 ei u^(9/2))+(5 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-338486683+70310399 \[Nu]))/(1643971265664 u^(5/2)))+prStarDot^8 ((75 Sqrt[15/2] \[Pi]^(3/2) (-5+\[Nu]) \[Nu])/(896 u^(9/2))+(Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-70015865+10887021 \[Nu]))/(8093397000192 ei u^(13/2))-(5 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-429538937+85744471 \[Nu]))/(821985632832 u^(9/2)))+prStarDot^10 (-((765 Sqrt[15/2] \[Pi]^(3/2) (-5+\[Nu]) \[Nu])/(7168 u^(17/2)))+(1885 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-86497479+17615443 \[Nu]))/(2802422784 ei u^(21/2))-(Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-5373483275+1074968849 \[Nu]))/(116767616 u^(17/2)))+prStarDot^9 (-((15 Sqrt[15/2] \[Pi]^(3/2) (-5+\[Nu]) \[Nu])/(512 u^(13/2)))+(9425 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-2870893+452305 \[Nu]))/(700605696 ei u^(17/2))-(Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-15307674167+3065454427 \[Nu]))/(700605696 u^(13/2)))+prStar^10 (-((963849 Sqrt[15/2] \[Pi]^(3/2) u^(13/2) (-2+\[Nu]) \[Nu])/2143232)+(1885 Sqrt[5/6] \[Pi]^(3/2) u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-2657124766+1367137399 \[Nu]))/(63229664064 ei)-(Sqrt[5/6] \[Pi]^(3/2) u^(13/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-38099766580858+19078379280289 \[Nu]))/611220085952)+prStar^8 ((491 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) u^(11/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-3+2 \[Nu]))/(1401211392 ei)-(145 Sqrt[15/2] (-18772+21419 ei^2) \[Pi]^(3/2) u^(15/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3+2 \[Nu]))/14595952+(289697 Sqrt[5/6] \[Pi]^(3/2) prStarDot^4 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(117390387739392 ei^2 Sqrt[u])-(17 \[Pi]^(3/2) prStarDot^3 u^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(4278699072 Sqrt[30] ei^2)+prStarDot (15/256 Sqrt[15/2] \[Pi]^(3/2) u^(11/2) (-9+\[Nu]) \[Nu]+(1885 Sqrt[5/6] \[Pi]^(3/2) u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (50482269+45303625 \[Nu]))/(3327877056 ei)-(5 Sqrt[5/6] \[Pi]^(3/2) u^(11/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (59332618071+2983600645 \[Nu]))/6655754112)+prStarDot^2 (-((1885 Sqrt[5/6] \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(150129792 ei))-(3 Sqrt[15/2] \[Pi]^(3/2) u^(7/2) \[Nu] (-9698858+3041047 \[Nu]))/4286464+(1885 Sqrt[5/6] \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-27833414276863+5895441385351 \[Nu]))/(91303634908416 ei)-(Sqrt[5/6] \[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1310763738532310893+349474850914828655 \[Nu]))/2647805412344064))+prStar^2 (prStarDot^3 (-((25 Sqrt[15/2] (-8389219414784+6353865203596 ei^2+4275421793631 ei^4) \[Pi]^(3/2) u^(5/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu]^2)/(112464495815168 ei))-(145 Sqrt[15/2] (6939332608-7917833216 ei^2+1323860655 ei^4) \[Pi]^(3/2) u^(9/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu]^2)/1348899500032)+prStarDot^2 (-((5 Sqrt[5/6] (16281260130170241024-12331174939766086656 ei^2-8297464990084252416 ei^4+10546916101378515895 ei^6) \[Pi]^(3/2) u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu]^2)/(36377315958390980608 ei))-1/4139098115848192 29 Sqrt[15/2] (-42586684215296+48591742446592 ei^2-8124532839735 ei^4+2302157570960 ei^6) \[Pi]^(3/2) u^(13/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu]^2)+prStarDot^6 ((75 Sqrt[15/2] \[Pi]^(3/2) \[Nu] (-29+5 \[Nu]))/(1792 u^(3/2))+(Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-4084851244+315659833 \[Nu]))/(153774543003648 ei u^(7/2))-(5 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-202684768901+28082145959 \[Nu]))/(124941816190464 u^(3/2)))+prStarDot^7 ((15 Sqrt[15/2] \[Pi]^(3/2) \[Nu] (-11+3 \[Nu]))/(1024 u^(7/2))-(377 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (516380710+124259893 \[Nu]))/(13311508224 ei u^(11/2))+(Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (92712959467+84559570665 \[Nu]))/(26623016448 u^(7/2)))+prStarDot^8 (-((3 Sqrt[15/2] \[Pi]^(3/2) \[Nu] (-16729417+3609431 \[Nu]))/(8572928 u^(11/2)))+(1885 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-7197600612272+1290872659827 \[Nu]))/(19221817875456 ei u^(15/2))-(Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-280023447619031807+56566523875174741 \[Nu]))/(557432718388224 u^(11/2)))+prStarDot^4 (1/5395598000128 145 Sqrt[5/6] (6939332608-7917833216 ei^2+1323860655 ei^4) \[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-12+5 \[Nu])+(Sqrt[5/6] \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-629191456108800 (-12+5 \[Nu])+6353865203596 ei^2 (-1128+71 \[Nu])+4275421793631 ei^4 (-1128+71 \[Nu])))/(1349573949782016 ei))+prStarDot^5 (-(15/896) Sqrt[15/2] \[Pi]^(3/2) Sqrt[u] \[Nu] (-29+5 \[Nu])+(5 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-42547705297+5141668417 \[Nu]))/62470908095232-(Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (46178839 ei^2 (-32139813+279958 \[Nu])-26130624 (-74691101+753834 \[Nu])))/(19221817875456 ei u^(3/2))))+prStar^6 (-(1/(168696743722752 ei)) Sqrt[5/6] (-314595728054400+298631664569012 ei^2+200944824300657 ei^4) \[Pi]^(3/2) u^(13/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-3+2 \[Nu])-1/1348899500032 145 Sqrt[5/6] (6939332608-7917833216 ei^2+1323860655 ei^4) \[Pi]^(3/2) u^(17/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3+2 \[Nu])-(17 Sqrt[5/6] \[Pi]^(3/2) prStarDot^6 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(34229592576 ei^2 u^(7/2))+(17 Sqrt[5/6] \[Pi]^(3/2) prStarDot^5 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(17114796288 ei^2 u^(3/2))+prStarDot (-(15/896) Sqrt[15/2] \[Pi]^(3/2) u^(13/2) (-9+\[Nu]) \[Nu]-(5 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) u^(13/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (7037258373+1832831743 \[Nu]))/62470908095232+1/(19221817875456 ei) Sqrt[5/6] \[Pi]^(3/2) u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-26130624 (-110667+9886993 \[Nu])+6596977 ei^2 (-1237389+30264571 \[Nu])))+prStarDot^2 ((75 Sqrt[15/2] \[Pi]^(3/2) u^(9/2) (-9+\[Nu]) \[Nu])/1792-1/(38443635750912 ei) Sqrt[5/6] \[Pi]^(3/2) u^(5/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (6596977 ei^2 (134419933+24530915 \[Nu])-8710208 (134419933+24888305 \[Nu]))-1/(379377984384 ei) 29 Sqrt[5/6] \[Pi]^(3/2) u^(5/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu]))+(\[Pi]^(3/2) u^(9/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (21419 ei^2 (1134719972389+43489708083 \[Nu])-18772 (1134719972389+46320525683 \[Nu])))/(124941816190464 Sqrt[30]))+prStarDot^4 ((1046594201 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(24713765839872 ei u^(3/2))-(9 Sqrt[15/2] \[Pi]^(3/2) Sqrt[u] \[Nu] (-14921419+3769421 \[Nu]))/8572928+(145 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-1564427189571878+241634618640909 \[Nu]))/(136955452362624 ei u^(3/2))-(Sqrt[5/6] \[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-80508383649345028561+17183429684366501130 \[Nu]))/63547329896257536+(17 \[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-722 (-424020733+324590244 \[Nu])+9 ei^2 (-284310299333+524747738849 \[Nu])))/(3089220729984 Sqrt[30] ei^2))+prStarDot^3 ((15 Sqrt[15/2] \[Pi]^(3/2) u^(5/2) \[Nu] (-103+15 \[Nu]))/1024-(2753250581 Sqrt[5/6] \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(86498180439552 ei)+(29 Sqrt[5/6] \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (389378456429153+27256813914785 \[Nu]))/(50457271923072 ei)+(Sqrt[5/6] \[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-67346248533460655+7020341996860902 \[Nu]))/403658175384576-(17 \[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-722 (-424020733+324590244 \[Nu])+9 ei^2 (-284310299333+524747738849 \[Nu])))/(10812272554944 Sqrt[30] ei^2)))+prStar^4 (-((5 Sqrt[5/6] (16281260130170241024-12331174939766086656 ei^2-8297464990084252416 ei^4+10546916101378515895 ei^6) \[Pi]^(3/2) u^(15/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-3+2 \[Nu]))/(109131947875172941824 ei))-1/4139098115848192 29 Sqrt[5/6] (-42586684215296+48591742446592 ei^2-8124532839735 ei^4+2302157570960 ei^6) \[Pi]^(3/2) u^(19/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3+2 \[Nu])+prStarDot (-((25 Sqrt[5/6] (-8389219414784+6353865203596 ei^2+4275421793631 ei^4) \[Pi]^(3/2) u^(11/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-3+2 \[Nu]))/(112464495815168 ei))-1/1348899500032 145 Sqrt[5/6] (6939332608-7917833216 ei^2+1323860655 ei^4) \[Pi]^(3/2) u^(15/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3+2 \[Nu]))+prStarDot^5 ((15 Sqrt[15/2] \[Pi]^(3/2) \[Nu] (-11+2 \[Nu]))/(128 Sqrt[u])+(1885 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(300259584 ei u^(5/2))-(377 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-2512846979+179597126 \[Nu]))/(4437169408 ei u^(5/2))+(Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1808871659667+287975120906 \[Nu]))/(13311508224 Sqrt[u]))+prStarDot^6 (-((1885 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(2402076672 ei u^(9/2)))-(3 Sqrt[15/2] \[Pi]^(3/2) \[Nu] (-21570661+4907876 \[Nu]))/(4286464 u^(5/2))+(1885 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-174317534274462+27378611746679 \[Nu]))/(182607269816832 ei u^(9/2))-(Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-27145652658902862043+5359824734061420812 \[Nu]))/(21182443298752512 u^(5/2)))+prStarDot^3 (-(15/224) Sqrt[15/2] \[Pi]^(3/2) u^(7/2) (-7+\[Nu]) \[Nu]+((-18772+21419 ei^2) \[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-467655196809+19182923752 \[Nu]))/(31235454047616 Sqrt[30])+1/(9610908937728 ei) Sqrt[5/6] \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-8710208 (79376699+16854736 \[Nu])+6596977 ei^2 (79376699+17307430 \[Nu]))-1/(379377984384 ei) 29 Sqrt[5/6] \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))+prStarDot^4 (75/448 Sqrt[15/2] \[Pi]^(3/2) u^(3/2) (-7+\[Nu]) \[Nu]-(Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (6596977 ei^2 (3186855579+54689234 \[Nu])-8710208 (3186855579+56118794 \[Nu])))/(153774543003648 ei Sqrt[u])+(145 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(1517511937536 ei Sqrt[u])-1/124941816190464 Sqrt[5/6] \[Pi]^(3/2) u^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-18772 (-916785011509+78941738912 \[Nu])+21419 ei^2 (-916785011509+79507902432 \[Nu])))+prStarDot^2 (-(((6939332608-7917833216 ei^2+1323860655 ei^4) \[Pi]^(3/2) u^(11/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (194100197+90782484 \[Nu]))/(163616113755881472 Sqrt[30]))-(Sqrt[5/6] \[Pi]^(3/2) u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-209730485369600 (35531+20517 \[Nu])+6353865203596 ei^2 (600197+993055 \[Nu])+4275421793631 ei^4 (600197+993055 \[Nu])))/(1705186685549577216 ei)+(29 Sqrt[5/6] \[Pi]^(3/2) u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(12462946164998784 ei))))+1/Zp (prStarDot^6 ((15 Sqrt[15/2] \[Pi]^(3/2) \[Nu] (3+\[Nu]))/(512 u^(9/2))+(3302975 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (3+\[Nu]))/(4046698500096 ei u^(13/2))-(3063004681 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3+\[Nu]))/(13151770125312 u^(9/2)))+prStarDot^5 (-((75 Sqrt[15/2] \[Pi]^(3/2) \[Nu] (3+\[Nu]))/(896 u^(5/2)))-(1604327 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (3+\[Nu]))/(1011674625024 ei u^(9/2))+(1716930875 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3+\[Nu]))/(3287942531328 u^(5/2)))+prStarDot^4 ((15 Sqrt[15/2] \[Pi]^(3/2) \[Nu] (3+\[Nu]))/(448 Sqrt[u])+(Sqrt[5/6] (-2369576969802814720+1969005641807568036 ei^2+1324914735050104221 ei^4) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (3+\[Nu]))/(487196195871307776 ei u^(5/2))+(343386175 Sqrt[5/6] (6939332608-7917833216 ei^2+1323860655 ei^4) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3+\[Nu]))/(607716993950416896 Sqrt[u]))+prStar^8 ((645 Sqrt[15/2] \[Pi]^(3/2) u^(7/2) \[Nu] (-3+2 \[Nu]))/3584-(2229289595 Sqrt[5/6] \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-3+2 \[Nu]))/(87575712 ei)+(12458050429 Sqrt[5/6] \[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3+2 \[Nu]))/700605696-(Sqrt[5/6] \[Pi]^(3/2) prStarDot^2 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(300259584 ei^2 Sqrt[u]))+prStarDot^7 (-((51 Sqrt[15/2] \[Pi]^(3/2) \[Nu] (-121405+9929 \[Nu]))/(4286464 u^(13/2)))+(1885 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-1052768147+53356396 \[Nu]))/(15807416016 ei u^(17/2))-(11 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-46755701907887+2804482705467 \[Nu]))/(4889760687616 u^(13/2)))+prStarDot^8 ((15 Sqrt[15/2] \[Pi]^(3/2) \[Nu] (-3910995+511903 \[Nu]))/(17145856 u^(17/2))-(1885 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-161040515129+16839355149 \[Nu]))/(1011674625024 ei u^(21/2))+(11 Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2649976646261215+304836320040331 \[Nu]))/(117354256502784 u^(17/2)))+prStar^6 (-(15/128) Sqrt[15/2] \[Pi]^(3/2) u^(9/2) \[Nu] (-3+2 \[Nu])-(4155709 Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) u^(5/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-3+2 \[Nu]))/(2023349250048 ei)+(2238877861 Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) u^(9/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3+2 \[Nu]))/3287942531328+(154775 Sqrt[5/6] \[Pi]^(3/2) prStarDot^4 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(12356882919936 ei^2 u^(7/2))-(27223 Sqrt[5/6] \[Pi]^(3/2) prStarDot^3 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(3089220729984 ei^2 u^(3/2))+prStarDot ((1885 Sqrt[5/6] \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(27655488 ei)+(3 Sqrt[15/2] \[Pi]^(3/2) u^(5/2) \[Nu] (-830151+2159849 \[Nu]))/8572928-(1885 Sqrt[5/6] \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-275372644297+286060259923 \[Nu]))/(4805454468864 ei)+(Sqrt[5/6] \[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-8228022054683531+10317170010326471 \[Nu]))/139358179597056)+prStarDot^2 (-((45 Sqrt[15/2] \[Pi]^(3/2) Sqrt[u] \[Nu] (405003+91651 \[Nu]))/17145856)-(891443621 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(3035023875072 ei u^(3/2))+(145 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (2088473963831+768552608239 \[Nu]))/(9610908937728 ei u^(3/2))-(Sqrt[5/6] \[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (66075534841942495+5205115468407968 \[Nu]))/1114865436776448-(\[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-722 (-424020733+324590244 \[Nu])+9 ei^2 (-284310299333+524747738849 \[Nu])))/(54196854912 Sqrt[30] ei^2)))+prStar^2 (prStarDot^5 ((1885 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(442487808 ei u^(11/2))+(3 Sqrt[15/2] \[Pi]^(3/2) \[Nu] (13038905+549091 \[Nu]))/(8572928 u^(7/2))-(1885 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (9209542238241+1065266709316 \[Nu]))/(38443635750912 ei u^(11/2))+(Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (195275548636081441+16917050780442634 \[Nu]))/(557432718388224 u^(7/2)))+prStarDot^6 ((45 Sqrt[15/2] \[Pi]^(3/2) \[Nu] (-3906971+193012 \[Nu]))/(17145856 u^(11/2))+(377 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(884975616 ei u^(15/2))+(1885 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (5572432090781+91762485600 \[Nu]))/(10983895928832 ei u^(15/2))+(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2796815455261512258+51988269574241759 \[Nu]))/(743243624517632 Sqrt[30] u^(11/2)))+prStarDot^4 (-((15 Sqrt[15/2] \[Pi]^(3/2) \[Nu] (12+\[Nu]))/(512 u^(3/2)))+(Sqrt[5/6] (-8710208+6596977 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-123576791+23678128 \[Nu]))/(16186794000384 ei u^(7/2))-(Sqrt[5/6] (-18772+21419 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-29303905138+2808887087 \[Nu]))/(13151770125312 u^(3/2))+(145 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(559083345408 ei u^(7/2)))+prStarDot^3 (-(225/896) Sqrt[15/2] \[Pi]^(3/2) Sqrt[u] \[Nu]^2-(Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (19790931 ei^2 (-22756775+51820948 \[Nu])-8710208 (-68270325+154827484 \[Nu])))/(24280191000576 ei u^(3/2))+1/3287942531328 Sqrt[5/6] \[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-18772 (-1137027203+6095520429 \[Nu])+21419 ei^2 (-1137027203+6139071469 \[Nu]))-(145 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(279541672704 ei u^(3/2)))+prStarDot^2 (45/448 Sqrt[15/2] \[Pi]^(3/2) u^(5/2) \[Nu]^2+((6939332608-7917833216 ei^2+1323860655 ei^4) \[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1326819286+6876931833 \[Nu]))/(607716993950416896 Sqrt[30])+(Sqrt[5/6] \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-41946097073920 (-659015+1144152 \[Nu])+6353865203596 ei^2 (-3295075+6049992 \[Nu])+4275421793631 ei^4 (-3295075+6049992 \[Nu])))/(1948784783485231104 ei)+1/(655944534999936 ei) 29 Sqrt[5/6] \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))+prStarDot (-((25 Sqrt[5/6] (-8389219414784+6353865203596 ei^2+4275421793631 ei^4) \[Pi]^(3/2) u^(5/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-2833+4452 \[Nu]))/(358986670642016256 ei))-((6939332608-7917833216 ei^2+1323860655 ei^4) \[Pi]^(3/2) u^(9/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3763903+41126916 \[Nu]))/(55973933653327872 Sqrt[30])-(29 Sqrt[5/6] \[Pi]^(3/2) u^(5/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(2295805872499776 ei)))+prStar^4 (15/448 Sqrt[15/2] \[Pi]^(3/2) u^(11/2) \[Nu] (-3+2 \[Nu])+(Sqrt[5/6] (-2369576969802814720+1969005641807568036 ei^2+1324914735050104221 ei^4) \[Pi]^(3/2) u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-3+2 \[Nu]))/(487196195871307776 ei)+(343386175 Sqrt[5/6] (6939332608-7917833216 ei^2+1323860655 ei^4) \[Pi]^(3/2) u^(11/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3+2 \[Nu]))/607716993950416896-(Sqrt[5/6] \[Pi]^(3/2) prStarDot^6 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(4804153344 ei^2 u^(13/2))+(Sqrt[5/6] \[Pi]^(3/2) prStarDot^5 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-424020733+324590244 \[Nu]))/(600519168 ei^2 u^(9/2))+prStarDot (-(75/896) Sqrt[15/2] \[Pi]^(3/2) u^(7/2) \[Nu] (-3+2 \[Nu])-1/(6070047750144 ei) Sqrt[5/6] \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (19790931 ei^2 (-8280287+4447008 \[Nu])-8710208 (-24840861+13182184 \[Nu]))+1/(3287942531328 Sqrt[30]) \[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-18772 (-26040019753+14043663134 \[Nu])+21419 ei^2 (-26040019753+14261418334 \[Nu]))+1/(69885418176 ei) 29 Sqrt[5/6] \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))+prStarDot^4 ((3112579745 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(12140095500288 ei u^(9/2))-(15 Sqrt[15/2] \[Pi]^(3/2) \[Nu] (8407791+619244 \[Nu]))/(17145856 u^(5/2))+(145 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (28847807364782+16143204314861 \[Nu]))/(9610908937728 ei u^(9/2))-(Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (1986082012807760247+476380227509130416 \[Nu]))/(4459461747105792 u^(5/2))+(Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-722 (-424020733+324590244 \[Nu])+9 ei^2 (-284310299333+524747738849 \[Nu])))/(216787419648 ei^2 u^(5/2)))+prStarDot^3 (-((891443621 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-145417+239316 \[Nu]))/(3035023875072 ei u^(5/2)))+(3 Sqrt[15/2] \[Pi]^(3/2) \[Nu] (4040492+1523263 \[Nu]))/(4286464 Sqrt[u])-(145 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (909734586604+2096415317113 \[Nu]))/(1201363617216 ei u^(5/2))+(Sqrt[5/6] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (168463352439091277+159130726818146340 \[Nu]))/(1114865436776448 Sqrt[u])-(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-722 (-424020733+324590244 \[Nu])+9 ei^2 (-284310299333+524747738849 \[Nu])))/(54196854912 Sqrt[30] ei^2 Sqrt[u]))+prStarDot^2 (-(15/512) Sqrt[15/2] \[Pi]^(3/2) u^(3/2) \[Nu] (3+10 \[Nu])-(676404847 Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(465283323493287936 ei Sqrt[u])-(Sqrt[5/6] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-8710208 (-236981478075+773256094156 \[Nu])+6596977 ei^2 (-236981478075+774079997236 \[Nu])))/(88625394951102464 ei Sqrt[u])+(Sqrt[5/6] \[Pi]^(3/2) u^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (64257 ei^2 (2654572921449+103771603477492 \[Nu])-18772 (7963718764347+310712412447196 \[Nu])))/132938092426653696-(\[Pi]^(3/2) u^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (9835636555264 (-424020733+324590244 \[Nu])-122604887808 ei^2 (-284310299333+524747738849 \[Nu])+45 ei^4 (-322961339246831176893+322243385441692821652 \[Nu])))/(2584088622901416443904 Sqrt[30] ei^2)))))+\[Eta]^4 (-(((-42586684215296+48591742446592 ei^2-8124532839735 ei^4+2302157570960 ei^6) Sqrt[(5 \[Pi])/6] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-358353209+130688712 \[Nu]+94938480 \[Nu]^2))/27336325821877652815872)-(Sqrt[(5 \[Pi])/6] u^3 \[Nu] (-151877213-316217160 \[Nu]+116360496 \[Nu]^2))/117355392-(Sqrt[\[Pi]/30] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-2833+4452 \[Nu]) (14532705988469760 (-145417+239316 \[Nu])-995360520960 ei^2 (-1243916559+18409137292 \[Nu])-247443840 ei^4 (-23500911051568+15843764110629 \[Nu])+1183 ei^6 (-2719168921326953119+2093118343804025580 \[Nu])))/(621901412447716601561088 ei)+1/Zp^10 (-((Sqrt[(15 \[Pi])/2] prStar^2 prStarDot^24 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-19+94 \[Nu]))/(361 u^6))-(Sqrt[(15 \[Pi])/2] prStar^4 prStarDot^22 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-28129+124090 \[Nu]))/(54872 u^3)-(Sqrt[(15 \[Pi])/2] prStar^6 prStarDot^20 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1170667+4485694 \[Nu]))/521284+(Sqrt[(15 \[Pi])/2] prStar^24 prStarDot^2 u^27 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (16767-12986 \[Nu]+2496 \[Nu]^2))/1042568+(Sqrt[(15 \[Pi])/2] prStar^8 prStarDot^18 u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (17558377247-56222012607 \[Nu]+5196865 \[Nu]^2))/3010936384+(Sqrt[(15 \[Pi])/2] prStar^22 prStarDot^4 u^24 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (212733623-23357290 \[Nu]+56898220 \[Nu]^2))/1505468192+1/57207791296 Sqrt[(15 \[Pi])/2] prStar^10 prStarDot^16 u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (569520736772-1433140995641 \[Nu]+812119734 \[Nu]^2)+1/543474017312 Sqrt[(15 \[Pi])/2] prStar^14 prStarDot^12 u^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (5537712320819-5218218587365 \[Nu]+56878952694 \[Nu]^2)+1/1086948034624 Sqrt[(15 \[Pi])/2] prStar^18 prStarDot^8 u^18 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3095500068256+1817665080383 \[Nu]+106641309854 \[Nu]^2)+1/4347792138496 Sqrt[(15 \[Pi])/2] prStar^12 prStarDot^14 u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (49985277479756-90313829021035 \[Nu]+220600572212 \[Nu]^2)+1/2173896069248 Sqrt[(15 \[Pi])/2] prStar^16 prStarDot^10 u^15 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (15435146569562-1915188811933 \[Nu]+257333403562 \[Nu]^2)+1/4347792138496 Sqrt[(15 \[Pi])/2] prStar^20 prStarDot^6 u^21 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (2065883970660+3208739841177 \[Nu]+354459368804 \[Nu]^2))+prStarDot^5 (-((Sqrt[(5 \[Pi])/6] \[Nu] (-125258134923-453988362043 \[Nu]+98045984400 \[Nu]^2))/(2136895488 u^7))+(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-8653302732269997+1010432973249493 \[Nu]+1432708462679676 \[Nu]^2))/(92062390877184 u^7)-(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (2398115277724367-4860473753852031 \[Nu]+1503930091453020 \[Nu]^2))/(84980668502016 ei u^9))+prStarDot^6 ((Sqrt[(5 \[Pi])/6] \[Nu] (-63850351057-386883892533 \[Nu]+81891598698 \[Nu]^2))/(1068447744 u^9)+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (6662711083442237-12662107287805461 \[Nu]+2793013026984180 \[Nu]^2))/(84980668502016 ei u^11)-1/(1749185426666496 u^9) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-19113909937370255-92114614301896057 \[Nu]+40994871664809972 \[Nu]^2))+prStar^6 ((Sqrt[(5 \[Pi])/6] \[Nu] (7016044631-323283972888 \[Nu]+197204163030 \[Nu]^2))/12204960768-(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2))/(42365296512 ei u^2)+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (7063544329683095-19178619959052582 \[Nu]+12431765737862856 \[Nu]^2))/(892297019271168 ei u^2)+1/165298022819983872 Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (472371589104155281+15872550898171590 \[Nu]+363224992636442664 \[Nu]^2))+Zp^3 ((614053667695 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2))/(2040947402990865481728 ei u^11)+(Sqrt[\[Pi]/30] \[Nu] (588408877431430301353-3014144795490984353016 \[Nu]+1573056081650875178448 \[Nu]^2))/(251344861189373952 u^9)-(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (1019041603402746469825345-2950932006372041213654328 \[Nu]+2096440404498432995066064 \[Nu]^2))/(18224217214585101877248 ei u^11)+(Sqrt[\[Pi]/30] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-497250243303835832331909187-71009340966041608116388584 \[Nu]+753948155536459994279267280 \[Nu]^2))/(3731408474686299609366528 u^9))-(Sqrt[\[Pi]/30] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-125950118566737920 (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2)+46007775191040 ei^2 (7306273592457739-40736695045546269 \[Nu]+24205030226070876 \[Nu]^2)+2872116 ei^4 (-15782029726452124264043-43183078773123411060120 \[Nu]+21685168802452643835984 \[Nu]^2)+ei^6 (141655716761937010685634349403-141460070026150986951177051624 \[Nu]+33344875954750833932647734000 \[Nu]^2)))/(1067182823760281688278827008 ei)+1/Zp^9 ((Sqrt[30 \[Pi]] prStarDot^24 (Sqrt[Zp/u^4]/ei)^(12/19) (19-94 \[Nu]) \[Nu])/(133 u^9)+(Sqrt[30 \[Pi]] prStarDot^23 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-19+94 \[Nu]))/(133 u^7)+prStar^4 (-((165 Sqrt[30 \[Pi]] prStarDot^20 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1679+6158 \[Nu]))/(48013 u^3))+(165 Sqrt[30 \[Pi]] prStarDot^19 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1679+6158 \[Nu]))/(48013 u))+prStar^2 (-((Sqrt[30 \[Pi]] prStarDot^22 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3427+14806 \[Nu]))/(2527 u^6))+(Sqrt[30 \[Pi]] prStarDot^21 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3427+14806 \[Nu]))/(2527 u^4))+prStar^22 (-((Sqrt[(15 \[Pi])/2] prStarDot^2 u^24 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (2285+1933 \[Nu]+215 \[Nu]^2))/48013)+(Sqrt[(15 \[Pi])/2] prStarDot u^26 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (2285+1933 \[Nu]+215 \[Nu]^2))/48013)+prStar^6 (-((5 Sqrt[(15 \[Pi])/2] prStarDot^18 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-100342261+299847209 \[Nu]+50025 \[Nu]^2))/17332693)+(5 Sqrt[(15 \[Pi])/2] prStarDot^17 u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-100342261+299847209 \[Nu]+50025 \[Nu]^2))/17332693)+prStar^20 (-((Sqrt[30 \[Pi]] prStarDot^4 u^21 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (2595330-422738 \[Nu]+377475 \[Nu]^2))/17332693)+(Sqrt[30 \[Pi]] prStarDot^3 u^23 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (2595330-422738 \[Nu]+377475 \[Nu]^2))/17332693)+prStar^8 (-((Sqrt[30 \[Pi]] prStarDot^16 u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-7795182741+17778309964 \[Nu]+18879175 \[Nu]^2))/329321167)+(Sqrt[30 \[Pi]] prStarDot^15 u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-7795182741+17778309964 \[Nu]+18879175 \[Nu]^2))/329321167)+prStar^18 (-((3 Sqrt[30 \[Pi]] prStarDot^6 u^18 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (288893852-2681947472 \[Nu]+341821293 \[Nu]^2))/6257102173)+(3 Sqrt[30 \[Pi]] prStarDot^5 u^20 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (288893852-2681947472 \[Nu]+341821293 \[Nu]^2))/6257102173)+prStar^16 (-((3 Sqrt[30 \[Pi]] prStarDot^8 u^15 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-6740691902-7159287422 \[Nu]+874170261 \[Nu]^2))/6257102173)+(3 Sqrt[30 \[Pi]] prStarDot^7 u^17 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-6740691902-7159287422 \[Nu]+874170261 \[Nu]^2))/6257102173)+prStar^10 (-(1/6257102173) Sqrt[30 \[Pi]] prStarDot^14 u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-163618861651+254424825418 \[Nu]+1266778745 \[Nu]^2)+1/6257102173 Sqrt[30 \[Pi]] prStarDot^13 u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-163618861651+254424825418 \[Nu]+1266778745 \[Nu]^2))+prStar^12 (-(1/6257102173) Sqrt[30 \[Pi]] prStarDot^12 u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-129027186963+98520832420 \[Nu]+2562385185 \[Nu]^2)+(Sqrt[30 \[Pi]] prStarDot^11 u^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-129027186963+98520832420 \[Nu]+2562385185 \[Nu]^2))/6257102173)+prStar^14 (-((Sqrt[30 \[Pi]] prStarDot^10 u^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-71770400414-2262343829 \[Nu]+3328469074 \[Nu]^2))/6257102173)+(Sqrt[30 \[Pi]] prStarDot^9 u^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-71770400414-2262343829 \[Nu]+3328469074 \[Nu]^2))/6257102173))+prStarDot^4 ((Sqrt[(5 \[Pi])/6] \[Nu] (-4668051206-3329665425 \[Nu]+1867002102 \[Nu]^2))/(82188288 u^5)-(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (17604084205+2487327567 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(11166799763838910464 ei u^7)+(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (21419 ei^2 (-8886973089835943+7709108852190023 \[Nu]+171290892818500 \[Nu]^2)-18772 (-6511765583491303+4093740288757895 \[Nu]+799356305251140 \[Nu]^2)))/(1728195201546498048 u^5))+prStarDot^3 (-((Sqrt[(5 \[Pi])/6] \[Nu] (-58641231487+22847567040 \[Nu]+34567909488 \[Nu]^2))/(1525620096 u^3))+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (1076086+94437 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(534204136537344 ei u^5)-1/(2976280189279488 u^3) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (107095 ei^2 (-1741552350185+1580433322356 \[Nu]+142403867424 \[Nu]^2)-18772 (-6662482652755+4788991137546 \[Nu]+1252843268040 \[Nu]^2))+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-32851 (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2)+12 ei^2 (7306273592457739-40736695045546269 \[Nu]+24205030226070876 \[Nu]^2)))/(1391742355715712 ei u^5))+Zp^2 ((Sqrt[\[Pi]/30] \[Nu] (15334587311436637-76508172337087080 \[Nu]+40493466822738384 \[Nu]^2))/(13539369811968 u^5)-((-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-8259865818436428113-1331415822815391768 \[Nu]+13530676974553917360 \[Nu]^2))/(13210324120621431078912 u^5)+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-25498690535545+32219427546852 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(16258860456149453635584 ei u^7)-(81934997 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-32851 (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2)+12 ei^2 (7306273592457739-40736695045546269 \[Nu]+24205030226070876 \[Nu]^2)))/(15477184472680729903104 ei u^7)+prStarDot (-((81934997 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2))/(157044275391725568 ei u^9))-(Sqrt[\[Pi]/30] \[Nu] (14912122343560477-72569123423519400 \[Nu]+40061127038862384 \[Nu]^2))/(4513123270656 u^7)+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (5152544449395663457-13325421071441589208 \[Nu]+7974781488198981456 \[Nu]^2))/(41243951112978432 ei u^9)-(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (6008732958960391561-15408675063833655786 \[Nu]+14778266939329372752 \[Nu]^2))/(234574971955064832 u^7))+prStarDot^2 ((81934997 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2))/(157044275391725568 ei u^11)+(Sqrt[\[Pi]/30] \[Nu] (235929807509495771-1095390940721822886 \[Nu]+708771262665466728 \[Nu]^2))/(76723095601152 u^9)-(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (470021515935027279843-1015355643353566298546 \[Nu]+397986262101426134136 \[Nu]^2))/(2350905213439770624 ei u^11)+(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (17695054509713854101211-23433339828647969277785 \[Nu]+6885392397693042906036 \[Nu]^2))/(151535431882971881472 u^9))+prStar^2 (-((81934997 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2))/(157044275391725568 ei u^8))-(Sqrt[\[Pi]/30] \[Nu] (247112790238296731-1186349490159505428 \[Nu]+618224092560835488 \[Nu]^2))/(76723095601152 u^6)+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (341933527991129910819-916840873314646594076 \[Nu]+582772057306776809472 \[Nu]^2))/(2350905213439770624 ei u^8)-(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (2861113769433659472115-16440791607187729441114 \[Nu]+15724450146311657602488 \[Nu]^2))/(151535431882971881472 u^6)))+prStar^4 (-((Sqrt[(5 \[Pi])/6] u \[Nu] (-25589247187-207700413192 \[Nu]+135541430514 \[Nu]^2))/4068320256)-((-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (86051216418886231-175300939423808982 \[Nu]+71482887242721864 \[Nu]^2))/108876297697429377024+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-100369323365+94208702574 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(78167598346872373248 ei u)-(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-32851 (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2)+12 ei^2 (7306273592457739-40736695045546269 \[Nu]+24205030226070876 \[Nu]^2)))/(463914118571904 ei u)+prStarDot (-((423725 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2))/(774889516735488 ei u^3))-(Sqrt[(5 \[Pi])/6] \[Nu] (670598080331483-2777553102547881 \[Nu]+1331287485939684 \[Nu]^2))/(2961737146368 u)-1/(4273633092298752 u) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (51402675399205043-230297817191587425 \[Nu]+243124628977781460 \[Nu]^2)+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (1307558839294099727-4105729789527059561 \[Nu]+3215496242036098020 \[Nu]^2))/(15466481667366912 ei u^3))+prStarDot^2 ((61700567855 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2))/(42519737562309697536 ei u^5)+(Sqrt[\[Pi]/30] \[Nu] (320662076646907339-1467834660931264920 \[Nu]+740033418485310768 \[Nu]^2))/(94775588683776 u^3)+(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-7613915434220662928351-12378896561328151493730 \[Nu]+17724155650241134735368 \[Nu]^2))/(127022347313667606528 u^3)-(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (10550581590806543555079-30505164950476755945112 \[Nu]+21627815107836482104560 \[Nu]^2))/(44667199055355641856 ei u^5)))+prStarDot^2 ((Sqrt[(5 \[Pi])/6] \[Nu] (-6914685847+13187062296 \[Nu]+3346784784 \[Nu]^2))/(508540032 u)-((6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2024579136691+1521820134954 \[Nu]+61000450056 \[Nu]^2))/(366741213296604217344 u)+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-600027+139825 \[Nu]) (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(3342693350359673856 ei u^3)-(Sqrt[\[Pi]/30] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-394674542080 (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2)+144168960 ei^2 (7306273592457739-40736695045546269 \[Nu]+24205030226070876 \[Nu]^2)+9 ei^4 (-15782029726452124264043-43183078773123411060120 \[Nu]+21685168802452643835984 \[Nu]^2)))/(1114700266730468081664 ei u^3))+prStarDot ((Sqrt[(5 \[Pi])/6] u \[Nu] (223191019-121783536 \[Nu]+74913552 \[Nu]^2))/39118464-((6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3781926151-2475438840 \[Nu]+250184592 \[Nu]^2))/1484782240067223552-(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-7621+4984 \[Nu]) (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(87965614483149312 ei u)+(Sqrt[\[Pi]/30] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-394674542080 (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2)+144168960 ei^2 (7306273592457739-40736695045546269 \[Nu]+24205030226070876 \[Nu]^2)+9 ei^4 (-15782029726452124264043-43183078773123411060120 \[Nu]+21685168802452643835984 \[Nu]^2)))/(1114700266730468081664 ei u))+1/Zp^8 ((Sqrt[(15 \[Pi])/2] prStarDot^21 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-23+182 \[Nu]))/(133 u^7)+((-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^20 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-23+182 \[Nu]))/(2496676 u^5)-(Sqrt[(15 \[Pi])/2] prStar^22 u^24 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (137+110 \[Nu]+248 \[Nu]^2))/2527+prStar^2 ((Sqrt[(15 \[Pi])/2] prStarDot^20 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-23+182 \[Nu]))/(133 u^6)+(27 Sqrt[30 \[Pi]] prStarDot^19 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-73+466 \[Nu]))/(2527 u^4)+(27 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^18 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-73+466 \[Nu]))/(23718422 u^2))+prStar^4 ((27 Sqrt[30 \[Pi]] prStarDot^18 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-73+466 \[Nu]))/(2527 u^3)-(Sqrt[(15 \[Pi])/2] prStarDot^17 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (5813343-28048301 \[Nu]+78750 \[Nu]^2))/(912247 u)-1/17124700684 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^16 u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (5813343-28048301 \[Nu]+78750 \[Nu]^2))+prStar^20 (-((Sqrt[(15 \[Pi])/2] prStarDot u^23 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (137+110 \[Nu]+248 \[Nu]^2))/2527)-((-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] u^25 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (137+110 \[Nu]+248 \[Nu]^2))/47436844-(Sqrt[30 \[Pi]] prStarDot^2 u^21 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (282913+375883 \[Nu]+340880 \[Nu]^2))/912247)+prStar^6 (-((Sqrt[(15 \[Pi])/2] prStarDot^16 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (5813343-28048301 \[Nu]+78750 \[Nu]^2))/912247)-(2 Sqrt[30 \[Pi]] prStarDot^15 u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (67508616-222776720 \[Nu]+2985475 \[Nu]^2))/17332693-1/81342328249 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^14 u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (67508616-222776720 \[Nu]+2985475 \[Nu]^2))+prStar^8 (-((2 Sqrt[30 \[Pi]] prStarDot^14 u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (67508616-222776720 \[Nu]+2985475 \[Nu]^2))/17332693)-(Sqrt[(15 \[Pi])/2] prStarDot^13 u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (8242502896-15810491389 \[Nu]+789214442 \[Nu]^2))/329321167-1/6182016946924 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^12 u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (8242502896-15810491389 \[Nu]+789214442 \[Nu]^2))+prStar^18 (-((Sqrt[30 \[Pi]] prStarDot^3 u^20 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (282913+375883 \[Nu]+340880 \[Nu]^2))/912247)-1/8562350342 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^2 u^22 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (282913+375883 \[Nu]+340880 \[Nu]^2)+prStarDot^4 ((25 Sqrt[(5 \[Pi])/6] u^16 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-21177950212+24794676503 \[Nu]+16553248404 \[Nu]^2))/(42490334251008 ei)-(Sqrt[(5 \[Pi])/6] u^18 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (193686173300+321253982717 \[Nu]+152832755628 \[Nu]^2))/21076554688))+prStar^10 (-((Sqrt[30 \[Pi]] prStarDot^11 u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (4857046912-3345194019 \[Nu]+783436588 \[Nu]^2))/329321167)-1/3091008473462 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^10 u^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (4857046912-3345194019 \[Nu]+783436588 \[Nu]^2)+prStarDot^12 (-((5 Sqrt[(5 \[Pi])/6] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (161566284935-509478928408 \[Nu]+400874402544 \[Nu]^2))/(1614632701538304 ei))-(Sqrt[(5 \[Pi])/6] u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (60136549429495-115352139541352 \[Nu]+5758070299440 \[Nu]^2))/800909078144))+prStar^14 (-((2 Sqrt[30 \[Pi]] prStarDot^7 u^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (981475362+884563051 \[Nu]+385946537 \[Nu]^2))/329321167)-1/1545504236731 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^6 u^16 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (981475362+884563051 \[Nu]+385946537 \[Nu]^2)+prStarDot^8 (-((5 Sqrt[(5 \[Pi])/6] u^10 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (100854422921477-200617389414104 \[Nu]+57006201728784 \[Nu]^2))/(20452014219485184 ei))-1/30434544969472 Sqrt[(5 \[Pi])/6] u^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (2236761622964671+444257993176073 \[Nu]+537014547420876 \[Nu]^2)))+prStar^16 (-((Sqrt[(15 \[Pi])/2] prStarDot^5 u^17 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (1006882331+1674456215 \[Nu]+798718102 \[Nu]^2))/329321167)-1/6182016946924 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^4 u^19 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (1006882331+1674456215 \[Nu]+798718102 \[Nu]^2)+prStarDot^6 (-((5 Sqrt[(5 \[Pi])/6] u^13 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (1692301746772403-2818049623938121 \[Nu]+54293855688996 \[Nu]^2))/(122712085316911104 ei))-1/60869089938944 Sqrt[(5 \[Pi])/6] u^15 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (2184537615883361+1950111740665227 \[Nu]+855751904427108 \[Nu]^2)))+prStar^12 (-((Sqrt[(15 \[Pi])/2] prStarDot^9 u^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (8065832352+1606609871 \[Nu]+1934989882 \[Nu]^2))/329321167)-1/6182016946924 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^8 u^13 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (8065832352+1606609871 \[Nu]+1934989882 \[Nu]^2)+prStarDot^10 (-((5 Sqrt[(5 \[Pi])/6] u^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-769086570527201+1217589760191169 \[Nu]+79180902323292 \[Nu]^2))/(122712085316911104 ei))-1/60869089938944 Sqrt[(5 \[Pi])/6] u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (5380832986835729-3700907355966513 \[Nu]+868673290419156 \[Nu]^2))))+1/Zp^7 (((-18772+21419 ei^2) Sqrt[30 \[Pi]] prStarDot^18 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1+22 \[Nu]))/(624169 u^5)-((-18772+21419 ei^2) Sqrt[30 \[Pi]] prStarDot^17 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1+22 \[Nu]))/(624169 u^3)-(3323 Sqrt[(15 \[Pi])/2] prStarDot^20 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-23+182 \[Nu]))/(384104 u^9)+(3323 Sqrt[(15 \[Pi])/2] prStar^20 u^21 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (137+110 \[Nu]+248 \[Nu]^2))/7297976+prStar^2 (-((4 Sqrt[30 \[Pi]] prStarDot^17 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1+22 \[Nu]))/(133 u^4))-(16615 Sqrt[(15 \[Pi])/2] prStarDot^18 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-379+2182 \[Nu]))/(3648988 u^6)-((-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^15 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-10631+412855 \[Nu]+3317 \[Nu]^2))/901300036+((-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^16 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-10631+412855 \[Nu]+3317 \[Nu]^2))/(901300036 u^2))+prStar^4 (-((Sqrt[(15 \[Pi])/2] prStarDot^15 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-10631+412855 \[Nu]+3317 \[Nu]^2))/(48013 u))+(3323 Sqrt[(15 \[Pi])/2] prStarDot^16 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (5611354-20204056 \[Nu]+141773 \[Nu]^2))/(2634569336 u^3)+1/8562350342 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^14 u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (17367+10722070 \[Nu]+227017 \[Nu]^2)-1/8562350342 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^13 u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (17367+10722070 \[Nu]+227017 \[Nu]^2))+prStar^18 (-((Sqrt[30 \[Pi]] prStarDot u^20 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (6043-6629 \[Nu]+3053 \[Nu]^2))/48013)+(3323 Sqrt[(15 \[Pi])/2] prStarDot^2 u^18 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (397730+249932 \[Nu]+398887 \[Nu]^2))/1317284668)+prStar^6 (-((Sqrt[30 \[Pi]] prStarDot^13 u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (17367+10722070 \[Nu]+227017 \[Nu]^2))/912247)+(9969 Sqrt[(15 \[Pi])/2] prStarDot^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (45115735-80611370 \[Nu]+3428091 \[Nu]^2))/25028408692+1/325369312996 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^12 u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (29537025+599970521 \[Nu]+27208085 \[Nu]^2)-1/325369312996 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^11 u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (29537025+599970521 \[Nu]+27208085 \[Nu]^2))+prStar^8 (1/162684656498 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^10 u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (22420057+249425583 \[Nu]+24408947 \[Nu]^2)-1/162684656498 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^9 u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (22420057+249425583 \[Nu]+24408947 \[Nu]^2)+prStarDot^11 (-((65 Sqrt[(5 \[Pi])/6] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (5671263-12677915 \[Nu]+5504268 \[Nu]^2))/(31614832032 ei))-(Sqrt[(15 \[Pi])/2] u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3919879997+79815693797 \[Nu]+3608952137 \[Nu]^2))/2305248169)+prStarDot^12 ((65 Sqrt[(5 \[Pi])/6] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (5671263-12677915 \[Nu]+5504268 \[Nu]^2))/(15807416016 ei)+1/6657556712072 Sqrt[(15 \[Pi])/2] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (204608548429591-102387674463130 \[Nu]+30316547557877 \[Nu]^2)))+prStar^16 (((-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^2 u^19 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (6043-6629 \[Nu]+3053 \[Nu]^2))/450650018-((-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot u^21 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (6043-6629 \[Nu]+3053 \[Nu]^2))/450650018+prStarDot^3 ((65 Sqrt[(5 \[Pi])/6] u^15 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-2472089+3922955 \[Nu]+239316 \[Nu]^2))/(3327877056 ei)-(Sqrt[(5 \[Pi])/6] u^17 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (654550463-596601013 \[Nu]+311315571 \[Nu]^2))/121328851)+prStarDot^4 ((5 Sqrt[(5 \[Pi])/6] u^13 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (22014388796-43747193257 \[Nu]+12371919252 \[Nu]^2))/(2236333381632 ei)+1/6657556712072 Sqrt[(5 \[Pi])/6] u^15 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (108240024984644+79202304389588 \[Nu]+75730036685037 \[Nu]^2)))+prStar^10 (1/325369312996 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^8 u^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (39576515+200506465 \[Nu]+54704423 \[Nu]^2)-1/325369312996 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^7 u^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (39576515+200506465 \[Nu]+54704423 \[Nu]^2)+prStarDot^9 (-((65 Sqrt[(5 \[Pi])/6] u^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (159231615-756032569 \[Nu]+812956452 \[Nu]^2))/(1201363617216 ei))-(Sqrt[30 \[Pi]] u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (57629316457+628991937711 \[Nu]+61329638741 \[Nu]^2))/43799715211)+prStarDot^10 ((Sqrt[(15 \[Pi])/2] u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (123935069513455+32115267408978 \[Nu]+28885165936641 \[Nu]^2))/3328778356036+(Sqrt[(5 \[Pi])/6] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (24751188359035-122413910815928 \[Nu]+134423137645104 \[Nu]^2))/(1614632701538304 ei)))+prStar^14 (1/325369312996 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^4 u^16 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (31660123-29026921 \[Nu]+14582023 \[Nu]^2)-1/325369312996 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^3 u^18 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (31660123-29026921 \[Nu]+14582023 \[Nu]^2)+prStarDot^5 (-((65 Sqrt[(5 \[Pi])/6] u^12 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (3830429197-6824851867 \[Nu]+857469228 \[Nu]^2))/(1201363617216 ei))-(Sqrt[(10 \[Pi])/3] u^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (172705679621+943497738 \[Nu]+143088261057 \[Nu]^2))/43799715211)+prStarDot^6 (1/3328778356036 Sqrt[(5 \[Pi])/6] u^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (158480066755931+127049524565022 \[Nu]+78685809142479 \[Nu]^2)+(Sqrt[(5 \[Pi])/6] u^10 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (1290518211488237-2309737977574159 \[Nu]+305945331421884 \[Nu]^2))/(6458530806153216 ei)))+prStar^12 (1/162684656498 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^6 u^13 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (24057667-1974732 \[Nu]+19021581 \[Nu]^2)-1/162684656498 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^5 u^15 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (24057667-1974732 \[Nu]+19021581 \[Nu]^2)+prStarDot^7 (-((65 Sqrt[(5 \[Pi])/6] u^9 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (2881728689-5682936911 \[Nu]+1547656572 \[Nu]^2))/(1201363617216 ei))-(Sqrt[(5 \[Pi])/6] u^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (290731268927+1538230180909 \[Nu]+409090535595 \[Nu]^2))/43799715211)+prStarDot^8 (1/6657556712072 Sqrt[(5 \[Pi])/6] u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (605338910018111+387045095457838 \[Nu]+205544693525577 \[Nu]^2)+(Sqrt[(5 \[Pi])/6] u^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (2795348154350581-5228001107109857 \[Nu]+1032911777309412 \[Nu]^2))/(6458530806153216 ei))))+prStar^2 ((Sqrt[(5 \[Pi])/6] u^2 \[Nu] (-2631538841-14170718376 \[Nu]+9221684976 \[Nu]^2))/508540032-((6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (229943198323-575366954652 \[Nu]+360833368896 \[Nu]^2))/366741213296604217344-(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-317003+308742 \[Nu]) (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(3342693350359673856 ei)+prStarDot^3 ((122951 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2))/(258296505578496 ei u^6)+(Sqrt[(5 \[Pi])/6] \[Nu] (146525355100685-409533452711901 \[Nu]+532157568569172 \[Nu]^2))/(987245715456 u^4)-(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (653292713439326617-1249253794078377809 \[Nu]+286545606445662564 \[Nu]^2))/(2209497381052416 ei u^6)+(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (4915600465554759451-6926406144425062827 \[Nu]+811298886324403932 \[Nu]^2))/(27066342917892096 u^4))+prStarDot^4 (-((122951 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2))/(774889516735488 ei u^8))-(Sqrt[(5 \[Pi])/6] \[Nu] (-85161094689275+971539018412319 \[Nu]+224335484622522 \[Nu]^2))/(1480868573184 u^6)+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (412149303427902559-708637022503775312 \[Nu]+49953797361708240 \[Nu]^2))/(1104748690526208 ei u^8)-(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (415468719840330934265-351055861329790909278 \[Nu]+9600472268733030048 \[Nu]^2))/(771390773159924736 u^6))+(Sqrt[\[Pi]/30] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-394674542080 (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2)+144168960 ei^2 (7306273592457739-40736695045546269 \[Nu]+24205030226070876 \[Nu]^2)+9 ei^4 (-15782029726452124264043-43183078773123411060120 \[Nu]+21685168802452643835984 \[Nu]^2)))/(1114700266730468081664 ei)+prStarDot ((Sqrt[(5 \[Pi])/6] \[Nu] (395514972049-1193758207656 \[Nu]+685082175120 \[Nu]^2))/4746373632+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-43586583095+42509963132 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(13370773401438695424 ei u^2)-(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (107095 ei^2 (3749315702803115-3798584265628152 \[Nu]+2288553051264480 \[Nu]^2)-18772 (24948682851306283-27882016472893212 \[Nu]+12353873305278960 \[Nu]^2)))/10028080051079021568-(25855 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-32851 (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2)+12 ei^2 (7306273592457739-40736695045546269 \[Nu]+24205030226070876 \[Nu]^2)))/(2828432834919724032 ei u^2))+prStarDot^2 (-((Sqrt[(5 \[Pi])/6] \[Nu] (11718694923776-45397078054083 \[Nu]+30226691528712 \[Nu]^2))/(56956483584 u^2))-(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-7636136211036+4956850146703 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(1016178778509340852224 ei u^4)+(423725 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-32851 (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2)+12 ei^2 (7306273592457739-40736695045546269 \[Nu]+24205030226070876 \[Nu]^2)))/(25455895514277516288 ei u^4)+(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (21419 ei^2 (2494795023961934284-2617225774373077623 \[Nu]+1115074127282081148 \[Nu]^2)-18772 (3437514883230121900-3968368236375450327 \[Nu]+1253562550723478268 \[Nu]^2)))/(762134083882005639168 u^2)))+Zp ((Sqrt[(5 \[Pi])/6] \[Nu] (1023823302491-4775559407640 \[Nu]+2595284245008 \[Nu]^2))/(14239120896 u)+((6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-77776941858793-32038845325704 \[Nu]+167115255508656 \[Nu]^2))/(195106325473793443627008 u)+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-63186847+82069884 \[Nu]) (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(943594580044387934208 ei u^3)+prStarDot^3 (-((3323 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2))/(40783658775552 ei u^9))-(5 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-597936361535871+976109605837685 \[Nu]+13046627397804 \[Nu]^2))/(29072333961216 ei u^9)-(Sqrt[(5 \[Pi])/6] \[Nu] (28906576108223-9327102196041 \[Nu]+186092999169714 \[Nu]^2))/(740434286592 u^7)+(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-171469611502783735+119975915650750173 \[Nu]+13917562365676788 \[Nu]^2))/(1068408273074688 u^7))+prStarDot^4 ((Sqrt[(5 \[Pi])/6] \[Nu] (-6269469246028+68232567847695 \[Nu]+11128272069096 \[Nu]^2))/(290617786368 u^9)+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-17477706564632364373+26204798158863012989 \[Nu]+4210832837869447020 \[Nu]^2))/(245424170633822208 ei u^11)-(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-510931348933704620297+289288171739428732417 \[Nu]+22545922978320237132 \[Nu]^2))/(2259947571253112832 u^9))-(3323 Sqrt[\[Pi]/30] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-394674542080 (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2)+144168960 ei^2 (7306273592457739-40736695045546269 \[Nu]+24205030226070876 \[Nu]^2)+9 ei^4 (-15782029726452124264043-43183078773123411060120 \[Nu]+21685168802452643835984 \[Nu]^2)))/(3219254370317591819845632 ei u^3)+prStar^4 ((3323 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2))/(13594552925184 ei u^5)+(Sqrt[(5 \[Pi])/6] \[Nu] (3207259028208763-12998997107869878 \[Nu]+6602426190228141 \[Nu]^2))/(16783177162752 u^3)-(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (278615171927809147351-727557142374551854246 \[Nu]+442755155463408892104 \[Nu]^2))/(3190514218239688704 ei u^5)+(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (17605104377202416205793-43216518014483548163898 \[Nu]+23190789782771611123032 \[Nu]^2))/(332212292974207586304 u^3))+prStarDot^2 ((Sqrt[(5 \[Pi])/6] \[Nu] (96466046981623-388248713703879 \[Nu]+281342257039116 \[Nu]^2))/(493622857728 u^5)-((-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (63086869024324763-64834984563560463 \[Nu]+9556149235077900 \[Nu]^2))/(13370773401438695424 u^5)+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-40050392965+16817800909 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(7640441943679254528 ei u^7)-(3323 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-32851 (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2)+12 ei^2 (7306273592457739-40736695045546269 \[Nu]+24205030226070876 \[Nu]^2)))/(446594658145219584 ei u^7))+prStarDot (-((Sqrt[(5 \[Pi])/6] \[Nu] (996796768187-4442771663736 \[Nu]+2559312178416 \[Nu]^2))/(4746373632 u^3))+((-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (339450358330991-390043361628480 \[Nu]+196259671258560 \[Nu]^2))/(175931228966298624 u^3)-(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-307753005+259342148 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(100532130837884928 ei u^5)+(3323 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-32851 (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2)+12 ei^2 (7306273592457739-40736695045546269 \[Nu]+24205030226070876 \[Nu]^2)))/(446594658145219584 ei u^5))+prStar^2 (-((Sqrt[(5 \[Pi])/6] \[Nu] (100386530076151-435860703867078 \[Nu]+232078434555240 \[Nu]^2))/(493622857728 u^2))+((-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (11278536661712987-35252430962249046 \[Nu]+28084041301306536 \[Nu]^2))/(13370773401438695424 u^2)-(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-8692472407+8830825874 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(2546813981226418176 ei u^4)+(3323 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-32851 (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2)+12 ei^2 (7306273592457739-40736695045546269 \[Nu]+24205030226070876 \[Nu]^2)))/(446594658145219584 ei u^4)+prStarDot ((1120563947 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2))/(1118940462166044672 ei u^6)+(Sqrt[\[Pi]/30] \[Nu] (203404126201494859-939514728373565400 \[Nu]+502655433797685168 \[Nu]^2))/(47387794341888 u^4)+(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (50938243909923371041-168358453217546270588 \[Nu]+145849491619935649728 \[Nu]^2))/(1114231116786557952 u^4)-(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (269493359031617406345-722273220522214900952 \[Nu]+458764822767324689616 \[Nu]^2))/(1175452606719885312 ei u^6))+prStarDot^2 (-((664714807 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2))/(372980154055348224 ei u^8))-(Sqrt[\[Pi]/30] \[Nu] (2012813436304130203-9442126883045449740 \[Nu]+5481240773491029456 \[Nu]^2))/(268530834604032 u^6)+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (10548668738747849550857-25468683366355136594183 \[Nu]+13344345813028242168156 \[Nu]^2))/(22333599527677820928 ei u^8)-(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (674165133140119858338952-1125316530029214580923411 \[Nu]+704395441739831398060140 \[Nu]^2))/(4318759808664698621952 u^6))))+1/Zp^6 ((6646 Sqrt[30 \[Pi]] prStar^18 u^18 (Sqrt[Zp/u^4]/ei)^(12/19) (-2+\[Nu])^2 \[Nu])/48013-(3323 Sqrt[(15 \[Pi])/2] prStarDot^18 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1+22 \[Nu]))/(48013 u^9)+(3323 Sqrt[(15 \[Pi])/2] prStarDot^17 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1+22 \[Nu]))/(48013 u^7)+((-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^15 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (262-1355 \[Nu]+12 \[Nu]^2))/(23718422 u^3)+1/(8767846750208 u) (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (262-1355 \[Nu]+12 \[Nu]^2)+prStar^2 (((-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (262-1355 \[Nu]+12 \[Nu]^2))/(23718422 u^2)-((-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^13 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-24963+72170 \[Nu]+452 \[Nu]^2))/225325009-1/83294544126976 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^12 u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-24963+72170 \[Nu]+452 \[Nu]^2)-(3323 Sqrt[(15 \[Pi])/2] prStarDot^16 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-675+361365 \[Nu]+3773 \[Nu]^2))/(138661544 u^6)+(3323 Sqrt[(15 \[Pi])/2] prStarDot^15 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-675+361365 \[Nu]+3773 \[Nu]^2))/(138661544 u^4))+prStar^4 (-(((-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^12 u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-24963+72170 \[Nu]+452 \[Nu]^2))/225325009)-(9969 Sqrt[(15 \[Pi])/2] prStarDot^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-51539+739153 \[Nu]+7108 \[Nu]^2))/(329321167 u^3)+(9969 Sqrt[(15 \[Pi])/2] prStarDot^13 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (321987+2659870 \[Nu]+69947 \[Nu]^2))/(1317284668 u)-1/17124700684 5 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^11 u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1420336+2495029 \[Nu]+89624 \[Nu]^2)-1/6330385353650176 5 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^10 u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1420336+2495029 \[Nu]+89624 \[Nu]^2))+prStar^16 (-(((-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] u^19 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-293-206 \[Nu]+124 \[Nu]^2))/11859211)-(3323 Sqrt[(15 \[Pi])/2] prStarDot u^17 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-17177-1199 \[Nu]+1659 \[Nu]^2))/69330772+prStarDot^2 (-((5 Sqrt[(5 \[Pi])/6] u^13 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (9742939-16761257 \[Nu]+1196580 \[Nu]^2))/(262727136 ei))+(Sqrt[(5 \[Pi])/6] u^15 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (680926849-668721725 \[Nu]+146389215 \[Nu]^2))/25542916))+prStar^14 (-(((-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot u^18 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-293-206 \[Nu]+124 \[Nu]^2))/11859211)-1/4383923375104 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] u^20 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-293-206 \[Nu]+124 \[Nu]^2)+prStarDot^3 (-((Sqrt[(5 \[Pi])/6] u^12 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (193840861-320607815 \[Nu]+2632476 \[Nu]^2))/(525454272 ei))-(Sqrt[(5 \[Pi])/6] u^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-6119662031117+293586767152 \[Nu]+298376683479 \[Nu]^2))/350397721688)+prStarDot^4 (-((Sqrt[(5 \[Pi])/6] u^10 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (18045231781-39695004555 \[Nu]+16453214316 \[Nu]^2))/(63229664064 ei))+(Sqrt[(5 \[Pi])/6] u^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (32010887005923-30878442518864 \[Nu]+6256901256375 \[Nu]^2))/350397721688)+prStarDot^2 (-(1/239745809576)(-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u^16 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-115720495-56150941 \[Nu]+41260380 \[Nu]^2)-1/(69046793157888 ei) 5 Sqrt[(5 \[Pi])/6] u^14 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-67+5 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu]))))+prStar^6 (-(1/4281175171)(-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^9 u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3697343+3577637 \[Nu]+361188 \[Nu]^2)-1/1582596338412544 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^8 u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3697343+3577637 \[Nu]+361188 \[Nu]^2)+prStarDot^12 ((5 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (36790501-77851571 \[Nu]+28478604 \[Nu]^2))/(4991815584 ei u^2)+(5 Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3083235984949-8163143505122 \[Nu]+185487344553 \[Nu]^2))/350397721688)+prStarDot^11 (-((5 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (36790501-77851571 \[Nu]+28478604 \[Nu]^2))/(2495907792 ei))+(Sqrt[(5 \[Pi])/6] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (11549704998815+25248961243658 \[Nu]+1325600136315 \[Nu]^2))/350397721688)+prStarDot^10 (-(1/4555170381944)(-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-5674248637+9970276481 \[Nu]+351407028 \[Nu]^2)-1/(655944534999936 ei) 5 Sqrt[(5 \[Pi])/6] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-253+119 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu]))))+prStar^8 (-(1/4281175171)(-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^7 u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-4196999+1862169 \[Nu]+585126 \[Nu]^2)-1/1582596338412544 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^6 u^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-4196999+1862169 \[Nu]+585126 \[Nu]^2)+prStarDot^9 (-((Sqrt[(5 \[Pi])/6] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (26454115223-59033653345 \[Nu]+25504624068 \[Nu]^2))/(94844496096 ei))+(Sqrt[(5 \[Pi])/6] u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (11297700643973+7877612827511 \[Nu]+786649612749 \[Nu]^2))/175198860844)+prStarDot^10 ((Sqrt[(15 \[Pi])/2] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (464461898-1067278915 \[Nu]+498495228 \[Nu]^2))/(10538277344 ei)+(Sqrt[(15 \[Pi])/2] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (7877218075809-9704307959771 \[Nu]+824554317307 \[Nu]^2))/175198860844)+prStarDot^8 (-(1/21637059314234)(-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-55992785537+54212855767 \[Nu]+5361680100 \[Nu]^2)-(5 Sqrt[(5 \[Pi])/6] u^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-2186+1279 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(1780420880714112 ei)))+prStar^12 (-(1/17124700684)(-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^3 u^15 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2717544-1390043 \[Nu]+972744 \[Nu]^2)-1/6330385353650176 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^2 u^17 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2717544-1390043 \[Nu]+972744 \[Nu]^2)+prStarDot^5 (-((Sqrt[(5 \[Pi])/6] u^9 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (1683638026-3096970979 \[Nu]+536785788 \[Nu]^2))/(1247953896 ei))-(Sqrt[(5 \[Pi])/6] u^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-8829059565203+611412466670 \[Nu]+17994282621 \[Nu]^2))/175198860844)+prStarDot^6 ((21223259 Sqrt[(5 \[Pi])/6] u^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2))/(24296992892748398592 ei)+(Sqrt[(5 \[Pi])/6] u^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (51531706298562271-87481840366880680 \[Nu]+4402244699015856 \[Nu]^2))/(61356042658455552 ei)+(Sqrt[(5 \[Pi])/6] u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (189523126076694841021-177215766883116230376 \[Nu]+32375171029417529040 \[Nu]^2))/1104408767852199936)+prStarDot^4 (-(1/21637059314234)(-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u^13 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-37395469049+1195350083 \[Nu]+7818929076 \[Nu]^2)-(5 Sqrt[(5 \[Pi])/6] u^11 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-48595+9356 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(12462946164998784 ei)))+prStar^10 (-(1/4281175171)(-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^5 u^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2421683+3521 \[Nu]+523636 \[Nu]^2)-1/1582596338412544 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^4 u^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2421683+3521 \[Nu]+523636 \[Nu]^2)+prStarDot^7 (-((Sqrt[(5 \[Pi])/6] u^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (44829007343-93228383837 \[Nu]+32013062004 \[Nu]^2))/(63229664064 ei))+(Sqrt[(5 \[Pi])/6] u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (25955329574497+3294590789363 \[Nu]+887899836201 \[Nu]^2))/350397721688)+prStarDot^8 ((Sqrt[(5 \[Pi])/6] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (19447924163-56608839337 \[Nu]+40489634724 \[Nu]^2))/(189688992192 ei)+(Sqrt[(5 \[Pi])/6] u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (69837204787511-66783784599507 \[Nu]+9621275051871 \[Nu]^2))/350397721688)+prStarDot^6 (-(1/43274118628468)(-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-128139588169+58143565807 \[Nu]+17258880828 \[Nu]^2)-(5 Sqrt[(5 \[Pi])/6] u^8 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-31331+10097 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(8308630776665856 ei))))+1/Zp^5 (-((3323 Sqrt[(15 \[Pi])/2] prStarDot^15 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (262-1355 \[Nu]+12 \[Nu]^2))/(3648988 u^7))-(3323 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (262-1355 \[Nu]+12 \[Nu]^2))/(68498802736 u^5)+1/(4383923375104 u) (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-921-385 \[Nu]+31 \[Nu]^2)-1/4383923375104 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^11 u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-921-385 \[Nu]+31 \[Nu]^2)+(3323 Sqrt[(15 \[Pi])/2] prStar^16 u^15 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-293-206 \[Nu]+124 \[Nu]^2))/1824494+prStar^2 (-(((-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-921-385 \[Nu]+31 \[Nu]^2))/11859211)-(3323 Sqrt[(15 \[Pi])/2] prStarDot^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3872-3027 \[Nu]+202 \[Nu]^2))/(3648988 u^6)+(3323 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-42462+64855 \[Nu]+1041 \[Nu]^2))/(650738625992 u^2)+(3323 Sqrt[(15 \[Pi])/2] prStarDot^13 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-8167+48971 \[Nu]+2846 \[Nu]^2))/(34665386 u^4)+1/333178176507904 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^10 u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-347267-143231 \[Nu]+15797 \[Nu]^2)-1/333178176507904 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^9 u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-347267-143231 \[Nu]+15797 \[Nu]^2))+prStar^14 ((3323 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] u^16 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-293-206 \[Nu]+124 \[Nu]^2))/34249401368+prStarDot ((5 Sqrt[(5 \[Pi])/6] u^12 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (16722955-31738433 \[Nu]+6940164 \[Nu]^2))/(96794208 ei)+(Sqrt[(5 \[Pi])/6] u^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (27818248-46674875 \[Nu]+17018568 \[Nu]^2))/12771458)+prStarDot^2 (-(1/(442607648448 ei)) Sqrt[(5 \[Pi])/6] u^10 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (1039703775353-1934645963569 \[Nu]+367954332900 \[Nu]^2)+(Sqrt[(5 \[Pi])/6] u^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-6048257033933-4080747273305 \[Nu]+2084510723022 \[Nu]^2))/479491619152))+prStar^4 (1/166589088253952 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^8 u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-329422-139369 \[Nu]+20620 \[Nu]^2)-1/166589088253952 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^7 u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-329422-139369 \[Nu]+20620 \[Nu]^2)-(Sqrt[(15 \[Pi])/2] prStarDot^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (1299708213-940360906 \[Nu]+54161577 \[Nu]^2))/(69330772 u^3)+prStarDot^11 (-((5 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (9888356-19908913 \[Nu]+5982900 \[Nu]^2))/(153257496 ei u^3))+(Sqrt[(15 \[Pi])/2] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-14271688047+71021666396 \[Nu]+36802448949 \[Nu]^2))/(18441985352 u))+prStarDot^10 (1/346192949027744 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-312538210693+221122522156 \[Nu]+18739601643 \[Nu]^2)-(5 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-68+25 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(10069324002192 ei u))+prStarDot^9 (-(1/119872904788)(-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-45886213-19646287 \[Nu]+2296889 \[Nu]^2)+1/(20138648004384 ei) 5 Sqrt[(5 \[Pi])/6] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-68+25 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu]))))+prStar^12 (prStarDot^3 ((Sqrt[(5 \[Pi])/6] u^9 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (22310021557-44771474751 \[Nu]+13256909820 \[Nu]^2))/(9983631168 ei)+(3 Sqrt[(15 \[Pi])/2] u^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (27364957847-46231914586 \[Nu]+14295432011 \[Nu]^2))/18441985352)+prStarDot^4 (-((Sqrt[(5 \[Pi])/6] u^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (7829792977810878-15170937250890847 \[Nu]+3760923634388844 \[Nu]^2))/(958688166538368 ei))+1/346192949027744 Sqrt[(5 \[Pi])/6] u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-19920511301607833-4576688194029369 \[Nu]+3808657112272740 \[Nu]^2))+prStarDot (-(((-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u^15 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3880955-507203 \[Nu]+287742 \[Nu]^2))/12618200504)+1/(25438292216064 ei) 5 Sqrt[(5 \[Pi])/6] u^13 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-115+29 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))+prStarDot^2 (1/346192949027744 (-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u^13 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-281326963063-125198403718 \[Nu]+77702253069 \[Nu]^2)-1/(25438292216064 ei) Sqrt[(5 \[Pi])/6] u^11 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1619+325 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu]))))+prStar^6 (1/166589088253952 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^6 u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-326397-124730 \[Nu]+25417 \[Nu]^2)-1/166589088253952 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^5 u^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-326397-124730 \[Nu]+25417 \[Nu]^2)+prStarDot^9 (-((13 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (2503499072-5113698617 \[Nu]+1635246228 \[Nu]^2))/(34942709088 ei))+(Sqrt[(5 \[Pi])/6] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (39084876804-238065683815 \[Nu]+150971510592 \[Nu]^2))/9220992676)+prStarDot^10 (-((Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (58670291675383-116959777974173 \[Nu]+33580585872372 \[Nu]^2))/(50457271923072 ei u^2))-1/18220681527776 Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (2454975980765441-1472932704750079 \[Nu]+42954113697768 \[Nu]^2))+prStarDot^7 (-(1/4555170381944)(-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-9889469985-4439835557 \[Nu]+714200676 \[Nu]^2)+(25 Sqrt[(5 \[Pi])/6] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-12462+4567 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(4591611744999552 ei))+prStarDot^8 (1/173096474513872 (-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-925950257292+285254955709 \[Nu]+85718375148 \[Nu]^2)-(Sqrt[(5 \[Pi])/6] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-656749+244177 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(4591611744999552 ei)))+prStar^8 (1/166589088253952 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^4 u^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-184072-44665 \[Nu]+14678 \[Nu]^2)-1/166589088253952 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^3 u^13 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-184072-44665 \[Nu]+14678 \[Nu]^2)+prStarDot^7 (-((Sqrt[(5 \[Pi])/6] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (5730156885-13422961549 \[Nu]+6570899412 \[Nu]^2))/(23295139392 ei))+(Sqrt[(5 \[Pi])/6] u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (233842079213-627992772438 \[Nu]+212790851511 \[Nu]^2))/9220992676)+prStarDot^8 (1/346192949027744 Sqrt[(5 \[Pi])/6] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-64855808275549363+26520311647970853 \[Nu]+1419725548813572 \[Nu]^2)-1/(479344083269184 ei) Sqrt[(5 \[Pi])/6] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (2531477813795338-5039749097637019 \[Nu]+1437768177444060 \[Nu]^2))+prStarDot^5 (-(1/4555170381944)(-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-9611787431-4327243963 \[Nu]+921111408 \[Nu]^2)+(5 Sqrt[(5 \[Pi])/6] u^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-214111+70339 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(9183223489999104 ei))+prStarDot^6 (1/173096474513872 (-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-941714761343+28548645944 \[Nu]+128839736025 \[Nu]^2)-(Sqrt[(5 \[Pi])/6] u^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1144020+398539 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(4591611744999552 ei)))+prStar^10 (1/333178176507904 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^2 u^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-96923-4637 \[Nu]+6321 \[Nu]^2)-1/333178176507904 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot u^16 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-96923-4637 \[Nu]+6321 \[Nu]^2)+prStarDot^5 ((377 Sqrt[(5 \[Pi])/6] u^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2))/(5827814907114816 ei)+1/(12614317980768 ei) 5 Sqrt[(5 \[Pi])/6] u^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (1519274790487-3567120308177 \[Nu]+1755682722948 \[Nu]^2)+1/4730369242788 Sqrt[(5 \[Pi])/6] u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (149441766586289-283897783864053 \[Nu]+82724717818008 \[Nu]^2))+prStarDot^6 (-((377 Sqrt[(5 \[Pi])/6] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2))/(1942604969038272 ei))-1/(958688166538368 ei) Sqrt[(5 \[Pi])/6] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (7642261034664631-15269992901618968 \[Nu]+4431853598227440 \[Nu]^2)+1/3115736541249696 Sqrt[(5 \[Pi])/6] u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-452792312767860439+70725434211790929 \[Nu]+37274573967206940 \[Nu]^2))+prStarDot^3 (-(1/4555170381944)(-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-5293091131-1866545287 \[Nu]+536909268 \[Nu]^2)+(5 Sqrt[(5 \[Pi])/6] u^10 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-81007+23269 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(4591611744999552 ei))+prStarDot^4 (1/173096474513872 (-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-504474424462-115087565539 \[Nu]+100771581582 \[Nu]^2)-(Sqrt[(5 \[Pi])/6] u^8 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-2131161+583729 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(9183223489999104 ei))))+1/Zp^3 (-(((-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-12265-14162 \[Nu]+3323 \[Nu]^2))/(450650018 u^5))+prStar^12 ((2897 Sqrt[(5 \[Pi])/6] u^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (290834-624049 \[Nu]+239316 \[Nu]^2))/(1839089952 ei)-(Sqrt[(5 \[Pi])/6] u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (51491099546-71803261291 \[Nu]+23028855759 \[Nu]^2))/3154550126)+prStarDot^11 ((527 Sqrt[(5 \[Pi])/6] \[Nu] (-99-27 \[Nu]+5 \[Nu]^2))/(93184 u^7)-(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-710358108771-220134909723 \[Nu]+38027707141 \[Nu]^2))/(10538277344 u^7))+prStarDot^12 (-((527 Sqrt[(5 \[Pi])/6] \[Nu] (-99-27 \[Nu]+5 \[Nu]^2))/(93184 u^9))+(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-657427814721-241307027343 \[Nu]+40144918903 \[Nu]^2))/(10538277344 u^9))+prStarDot^9 (((-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-57274526-32484113 \[Nu]+59346 \[Nu]^2))/(479491619152 u^3)+1/(669428742528 ei u^5) 5 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) (-5+\[Nu]) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))+prStarDot^8 (-(((6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (44268646-23575691 \[Nu]+11672850 \[Nu]^2))/(177250789902204928 u))-(5 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) (-5+\[Nu]) \[Nu] (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(3141629088683904 ei u^3))+prStarDot^7 (1/122749854502912 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (14165-25093 \[Nu]+4452 \[Nu]^2)+(5 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) (-5+\[Nu]) \[Nu] (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(6283258177367808 ei u))+prStar^10 (-(1/12466782097952)(-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (2037311446-2395408373 \[Nu]+1113843276 \[Nu]^2)-1/(483327552105216 ei) 38257 Sqrt[(5 \[Pi])/6] u^8 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) (-2+\[Nu]) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu]))+prStarDot (-((Sqrt[(5 \[Pi])/6] u^8 \[Nu] (42359991-1879236383 \[Nu]+622402683 \[Nu]^2))/54792192)-(Sqrt[(5 \[Pi])/6] u^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (424006743183-865197477625 \[Nu]+275494117668 \[Nu]^2))/(14712719616 ei)+1/72882726111104 Sqrt[(5 \[Pi])/6] u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (2317929525907349-1245503432423533 \[Nu]+211596064071847 \[Nu]^2))+prStarDot^2 ((Sqrt[(5 \[Pi])/6] u^6 \[Nu] (77050551-3760099615 \[Nu]+1245502587 \[Nu]^2))/54792192+1/(1327822945344 ei) Sqrt[(5 \[Pi])/6] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (78791954175682-159979231045783 \[Nu]+49881110358156 \[Nu]^2)-1/72882726111104 Sqrt[(5 \[Pi])/6] u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (9737203372347113-11956414021584027 \[Nu]+3268374141607757 \[Nu]^2)))+prStar^8 (1/12660770707300352 3323 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] u^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (35-376 \[Nu]+62 \[Nu]^2)+1/(165348899404416 ei) Sqrt[(5 \[Pi])/6] u^9 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) (-2+\[Nu]) \[Nu] (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu]))+prStarDot^3 (-((Sqrt[(5 \[Pi])/6] u^5 \[Nu] (29120568-937513617 \[Nu]+310568678 \[Nu]^2))/9132032)-(5 Sqrt[(5 \[Pi])/6] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2))/(8071765799328 ei)-1/(5311291781376 ei) Sqrt[(5 \[Pi])/6] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (484438922062917-966820473213791 \[Nu]+279062720082300 \[Nu]^2)-1/6887417617499328 Sqrt[(5 \[Pi])/6] u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1190082961657506463-34644109323586455 \[Nu]+42505398288254538 \[Nu]^2))+prStarDot^4 ((Sqrt[(5 \[Pi])/6] u^3 \[Nu] (46465848-1877945233 \[Nu]+622118630 \[Nu]^2))/9132032+(936545 Sqrt[(5 \[Pi])/6] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2))/(590551910587634688 ei)+(Sqrt[(5 \[Pi])/6] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (1462799195465312493-2908853137771631228 \[Nu]+825316368499695072 \[Nu]^2))/(7669505332306944 ei)-(Sqrt[(5 \[Pi])/6] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (336302271037225460119-293809454822495001978 \[Nu]+74460724896915725823 \[Nu]^2))/916026543127410624)+prStarDot (((-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (81376152-125622379 \[Nu]+26247228 \[Nu]^2))/239745809576-1/(12719146108032 ei) Sqrt[(5 \[Pi])/6] u^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3953+1679 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))+prStarDot^2 (-(((-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (22350763965803-28868584579535 \[Nu]+9193418682084 \[Nu]^2))/18002033349442688)-(Sqrt[(5 \[Pi])/6] u^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-163796371+69184613 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(697924985239931904 ei)))+prStar^2 (prStarDot^10 (-((527 Sqrt[(5 \[Pi])/6] \[Nu] (-1803-487 \[Nu]+109 \[Nu]^2))/(372736 u^6))-(16615 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (69945577-132415619 \[Nu]+28478604 \[Nu]^2))/(279541672704 ei u^8)+1/(72882726111104 u^6) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-17876147616788179-8054866228178193 \[Nu]+1510978504352681 \[Nu]^2))+prStarDot^9 ((527 Sqrt[(5 \[Pi])/6] \[Nu] (-1803-487 \[Nu]+109 \[Nu]^2))/(372736 u^4)+(16615 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (69945577-132415619 \[Nu]+28478604 \[Nu]^2))/(139770836352 ei u^6)-1/(72882726111104 u^4) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-20547681658569047-8624071500585661 \[Nu]+1822170510528641 \[Nu]^2))+prStarDot^7 (((-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (33103228-105354507 \[Nu]+11159358 \[Nu]^2))/479491619152-(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3471+971 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(8479430738688 ei u^2))+prStarDot^8 (-(((-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (515770470913-1101700485179 \[Nu]+259258358268 \[Nu]^2))/(947475439444352 u^2))+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-18719291+4748221 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(36732893959996416 ei u^4))+prStarDot^5 (1/4664494471110656 11 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (121819-222599 \[Nu]+48972 \[Nu]^2)+(5 Sqrt[(5 \[Pi])/6] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-509+109 \[Nu]) (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(238763810739976704 ei))+prStarDot^6 (-(((6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-11226340+36897059 \[Nu]+27344100 \[Nu]^2))/177250789902204928)+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-439+449 \[Nu]) (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(238763810739976704 ei)))+prStar^4 (prStarDot^8 ((Sqrt[(5 \[Pi])/6] \[Nu] (156007014-1848558659 \[Nu]+614733252 \[Nu]^2))/(27396096 u^3)+(3323 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (36772033041-71473289567 \[Nu]+18031742652 \[Nu]^2))/(1770430593792 ei u^5)+1/(36441363055552 u^3) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-16912227286094729-3106566970789156 \[Nu]+558300586424945 \[Nu]^2))+prStarDot^7 (-((Sqrt[(5 \[Pi])/6] \[Nu] (138661734-908127043 \[Nu]+303183300 \[Nu]^2))/(27396096 u))-(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (101026847930053-199157336135123 \[Nu]+54136363265292 \[Nu]^2))/(5311291781376 ei u^3)-1/(36441363055552 u) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-17603780860705163-7578765996500187 \[Nu]+1837041250581628 \[Nu]^2))+prStarDot^5 (1/479491619152 (-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (304873962-637458161 \[Nu]+100871274 \[Nu]^2)-1/(12719146108032 ei) Sqrt[(5 \[Pi])/6] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-15840+4723 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))+prStarDot^6 (-(((-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (30499952769821-53944354251271 \[Nu]+14207976043716 \[Nu]^2))/18002033349442688)+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-733055827+202477505 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(697924985239931904 ei u))+prStarDot^3 (1/333178176507904 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (107654-200339 \[Nu]+48972 \[Nu]^2)+(5 Sqrt[(5 \[Pi])/6] u^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-266+59 \[Nu]) (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(119381905369988352 ei))+prStarDot^4 (-(((6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-5915084+16423481 \[Nu]+3055794 \[Nu]^2))/25321541414600704)+(Sqrt[(5 \[Pi])/6] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-9305+3293 \[Nu]) (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(238763810739976704 ei)))+prStar^6 (prStarDot^5 (-((Sqrt[(5 \[Pi])/6] u^2 \[Nu] (50114667-931910026 \[Nu]+309045121 \[Nu]^2))/9132032)+(5 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2))/(8071765799328 ei)-1/(5311291781376 ei) Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (499142876024845-982644552924247 \[Nu]+265280544189276 \[Nu]^2)-1/6887417617499328 Sqrt[(5 \[Pi])/6] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2838480098218305806-897051845332938204 \[Nu]+259990494401990079 \[Nu]^2))+prStarDot^6 ((Sqrt[(5 \[Pi])/6] \[Nu] (67459947-1872341642 \[Nu]+620595073 \[Nu]^2))/9132032-(5 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2))/(24215297397984 ei u^2)+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (3352699557056491-6578051852150337 \[Nu]+1745188801783812 \[Nu]^2))/(15933875344128 ei u^2)-1/20662252852497984 Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (11087496280623274742-3858801962051977605 \[Nu]+948641667269251410 \[Nu]^2))+prStarDot (1/4664494471110656 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] u^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (705417-1309691 \[Nu]+316092 \[Nu]^2)+(5 Sqrt[(5 \[Pi])/6] u^8 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-213+47 \[Nu]) (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(238763810739976704 ei))+prStarDot^2 (((6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-9204588-106968433 \[Nu]+2933784 \[Nu]^2))/177250789902204928+(Sqrt[(5 \[Pi])/6] u^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-4381+1863 \[Nu]) (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(119381905369988352 ei))+prStarDot^4 (-(((-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (7108538228551961-11235282679619901 \[Nu]+3250293137369460 \[Nu]^2))/3402384303044668032)+(Sqrt[(5 \[Pi])/6] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-204080615+63642977 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(697924985239931904 ei)+(5 Sqrt[(5 \[Pi])/6] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-32851 (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2)+12 ei^2 (7306273592457739-40736695045546269 \[Nu]+24205030226070876 \[Nu]^2)))/(265165578273724128 ei))+prStarDot^3 (1/5165563213124496 (-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3360173252722-6522393490515 \[Nu]+1289720652066 \[Nu]^2)-(Sqrt[(5 \[Pi])/6] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-28052921+9880467 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(27549670469997312 ei)-(5 Sqrt[(5 \[Pi])/6] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-32851 (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2)+12 ei^2 (7306273592457739-40736695045546269 \[Nu]+24205030226070876 \[Nu]^2)))/(795496734821172384 ei))))+1/Zp^4 (-((3323 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-921-385 \[Nu]+31 \[Nu]^2))/(34249401368 u^5))+(3323 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] prStarDot^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-921-385 \[Nu]+31 \[Nu]^2))/(34249401368 u^3)-1/8767846750208 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^9 u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (1438-1163 \[Nu]+50 \[Nu]^2)-1/53808275506026496 (-42586684215296+48591742446592 ei^2-8124532839735 ei^4+2302157570960 ei^6) Sqrt[(15 \[Pi])/2] prStarDot^8 u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (1438-1163 \[Nu]+50 \[Nu]^2)+prStarDot^14 (-((527 Sqrt[(5 \[Pi])/6] \[Nu] (98-105 \[Nu]+4 \[Nu]^2))/(186368 u^9))+(37765681 Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (18082-20985 \[Nu]+740 \[Nu]^2))/(21076554688 u^9))+prStar^14 ((527 Sqrt[(5 \[Pi])/6] u^12 \[Nu] (25-58 \[Nu]+20 \[Nu]^2))/93184-(5 Sqrt[(5 \[Pi])/6] u^10 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (290834-624049 \[Nu]+239316 \[Nu]^2))/(2547216 ei)-(Sqrt[(5 \[Pi])/6] u^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (715129095087-2349136749334 \[Nu]+843845324812 \[Nu]^2))/73767941408)+prStar^12 (((-18772+21419 ei^2) Sqrt[(10 \[Pi])/3] u^13 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (263176-355742 \[Nu]+112077 \[Nu]^2))/1577275063-1/(167357185632 ei) 5 Sqrt[(5 \[Pi])/6] u^11 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) (-2+\[Nu]) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu]))+prStarDot (-((Sqrt[(5 \[Pi])/6] u^9 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (15550166895-86216912513 \[Nu]+99772994244 \[Nu]^2))/(93180557568 ei))+(Sqrt[(5 \[Pi])/6] u^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (220759028827-704289198725 \[Nu]+237081936000 \[Nu]^2))/50472802016)+prStarDot^2 ((527 Sqrt[(5 \[Pi])/6] u^9 \[Nu] (-126-711 \[Nu]+334 \[Nu]^2))/372736-(Sqrt[(5 \[Pi])/6] u^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (1438252218929-2758814725499 \[Nu]+644877885036 \[Nu]^2))/(139770836352 ei)-1/1384771796110976 Sqrt[(5 \[Pi])/6] u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-73825832379297965-145213548633895342 \[Nu]+73113635302594523 \[Nu]^2)))+prStar^10 (1/61374927251456 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] u^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (4196+4055 \[Nu]+1848 \[Nu]^2)+(5 Sqrt[(5 \[Pi])/6] u^12 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) (-2+\[Nu]) \[Nu] (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(3141629088683904 ei)+prStarDot^3 (-(1/(50457271923072 ei)) Sqrt[(5 \[Pi])/6] u^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (388966271939937-815294841488357 \[Nu]+288271915180788 \[Nu]^2)+1/18220681527776 Sqrt[(5 \[Pi])/6] u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (367846408369197-1194812945711605 \[Nu]+363925500833076 \[Nu]^2))+prStarDot^4 ((527 Sqrt[(5 \[Pi])/6] u^6 \[Nu] (-826-229 \[Nu]+300 \[Nu]^2))/186368+(65 Sqrt[(5 \[Pi])/6] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2))/(204484733582976 ei)-1/(16819090641024 ei) Sqrt[(5 \[Pi])/6] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (336491600389016-648559067520815 \[Nu]+155993633305356 \[Nu]^2)-1/43620311577495744 Sqrt[(5 \[Pi])/6] u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-15524149226925908353-4551023612684187576 \[Nu]+4803736287699070722 \[Nu]^2))+prStarDot (1/18220681527776 (-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2552855849-2832261083 \[Nu]+1264592847 \[Nu]^2)-1/(1338857485056 ei) Sqrt[(5 \[Pi])/6] u^10 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (35+11 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))+prStarDot^2 (1/958983238304 (-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (1474739799-1760670899 \[Nu]+510666051 \[Nu]^2)-1/(241663776052608 ei) Sqrt[(5 \[Pi])/6] u^8 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-103195+35059 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu]))))+prStar^2 (-(1/8767846750208)(6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^7 u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (5320-4553 \[Nu]+300 \[Nu]^2)-1/53808275506026496 (-42586684215296+48591742446592 ei^2-8124532839735 ei^4+2302157570960 ei^6) Sqrt[(15 \[Pi])/2] prStarDot^6 u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (5320-4553 \[Nu]+300 \[Nu]^2)+(Sqrt[(15 \[Pi])/2] prStarDot^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-7792578-2728615 \[Nu]+877272 \[Nu]^2))/(1824494 u^4)+prStarDot^12 (-((527 Sqrt[(5 \[Pi])/6] \[Nu] (293-304 \[Nu]+6 \[Nu]^2))/(93184 u^6))+(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (45009369820066-41160801183077 \[Nu]+404777547693 \[Nu]^2))/(200227269536 u^6))+prStarDot^10 (-(1/(18220681527776 u^2))(-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-5006899191-3158502437 \[Nu]+234199189 \[Nu]^2)+(5 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-97+27 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(8479430738688 ei u^4))+prStarDot^9 (1/18220681527776 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-7121756131-4136410017 \[Nu]+671984117 \[Nu]^2)-(5 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-97+27 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(4239715369344 ei u^2))+prStarDot^8 (1/4664494471110656 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-546875+210753 \[Nu]+75796 \[Nu]^2)+(5 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-97+27 \[Nu]) (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(79587936913325568 ei)))+prStar^4 (-(1/8767846750208)(6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^5 u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (6396-6369 \[Nu]+574 \[Nu]^2)-1/53808275506026496 (-42586684215296+48591742446592 ei^2-8124532839735 ei^4+2302157570960 ei^6) Sqrt[(15 \[Pi])/2] prStarDot^4 u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (6396-6369 \[Nu]+574 \[Nu]^2)+prStarDot^9 ((Sqrt[(15 \[Pi])/2] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-10016427608045-12830445655361 \[Nu]+3488442823320 \[Nu]^2))/(958983238304 u)-(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (11807585416453-23029828998499 \[Nu]+5921016472140 \[Nu]^2))/(1770430593792 ei u^3))+prStarDot^10 ((527 Sqrt[(5 \[Pi])/6] \[Nu] (-3446+2815 \[Nu]+42 \[Nu]^2))/(372736 u^3)+(515065 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (11197109-21771923 \[Nu]+5504268 \[Nu]^2))/(885215296896 ei u^5)-(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-945590946100523209+594822709458284552 \[Nu]+29398079395723311 \[Nu]^2))/(1384771796110976 u^3))+prStarDot^8 (1/4555170381944 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (1885355802+496451659 \[Nu]+126568659 \[Nu]^2)-(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-2756+1355 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(80554592017536 ei u))+prStarDot^7 (1/4555170381944 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2780619011-2442556011 \[Nu]+519859060 \[Nu]^2)-1/(40277296008768 ei) Sqrt[(5 \[Pi])/6] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-14211+4060 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))+prStarDot^6 (1/44312697475551232 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-18600755+7529718 \[Nu]+2348136 \[Nu]^2)+(5 Sqrt[(5 \[Pi])/6] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3359+1002 \[Nu]) (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(756085400676592896 ei)))+prStar^6 (-(1/8767846750208)(6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot^3 u^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (2584-3731 \[Nu]+448 \[Nu]^2)-1/53808275506026496 (-42586684215296+48591742446592 ei^2-8124532839735 ei^4+2302157570960 ei^6) Sqrt[(15 \[Pi])/2] prStarDot^2 u^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (2584-3731 \[Nu]+448 \[Nu]^2)+prStarDot^7 (1/18220681527776 Sqrt[(5 \[Pi])/6] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-82641441761891-1976688597008925 \[Nu]+518567629994596 \[Nu]^2)-1/(50457271923072 ei) Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (1078208603618931-2110406909147923 \[Nu]+552921491009580 \[Nu]^2))+prStarDot^8 ((527 Sqrt[(5 \[Pi])/6] \[Nu] (-2630+1545 \[Nu]+148 \[Nu]^2))/186368+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (669169179417393-1292709798564655 \[Nu]+315062271638268 \[Nu]^2))/(50457271923072 ei u^2)-1/692385898055488 Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-714307372743518637+276129820249169928 \[Nu]+57190104442628248 \[Nu]^2))+prStarDot^5 (1/9110340763888 (-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-14264820643-14884120517 \[Nu]+4009510113 \[Nu]^2)-1/(241663776052608 ei) Sqrt[(5 \[Pi])/6] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-80779+26210 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))+prStarDot^6 (1/1301477251984 (-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3063576485-2150690153 \[Nu]+685746273 \[Nu]^2)-1/(483327552105216 ei) Sqrt[(5 \[Pi])/6] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-261179+85315 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))+prStarDot^4 (1/88625394951102464 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-130705579+72463993 \[Nu]+16032996 \[Nu]^2)+(5 Sqrt[(5 \[Pi])/6] u^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-25517+8669 \[Nu]) (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(4536512404059557376 ei)))+prStar^8 (-(1/4383923375104)(6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] prStarDot u^13 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (35-376 \[Nu]+62 \[Nu]^2)-1/26904137753013248 (-42586684215296+48591742446592 ei^2-8124532839735 ei^4+2302157570960 ei^6) Sqrt[(15 \[Pi])/2] u^15 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (35-376 \[Nu]+62 \[Nu]^2)+prStarDot^5 ((65 Sqrt[(5 \[Pi])/6] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2))/(204484733582976 ei)-1/(16819090641024 ei) Sqrt[(5 \[Pi])/6] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (414966679433755-818993800947483 \[Nu]+223939822316364 \[Nu]^2)+1/286975734062472 Sqrt[(5 \[Pi])/6] u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (8758391936871398-35850887552383281 \[Nu]+9847145360759616 \[Nu]^2))+prStarDot^6 ((527 Sqrt[(5 \[Pi])/6] u^3 \[Nu] (-2108+651 \[Nu]+292 \[Nu]^2))/186368-(65 Sqrt[(5 \[Pi])/6] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2))/(204484733582976 ei)-1/(50457271923072 ei) Sqrt[(5 \[Pi])/6] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (35273123028861-73055057391151 \[Nu]+24694543955004 \[Nu]^2)-1/43620311577495744 Sqrt[(5 \[Pi])/6] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-36307458473344455767+4549781298711346362 \[Nu]+5656303018719458469 \[Nu]^2))+prStarDot^3 (1/4555170381944 (-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3548951632-3414302364 \[Nu]+1224211989 \[Nu]^2)-1/(161109184035072 ei) Sqrt[(5 \[Pi])/6] u^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-5767+6777 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))+prStarDot^2 (1/44312697475551232 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] u^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-22106950+22577013 \[Nu]+4466532 \[Nu]^2)+(25 Sqrt[(5 \[Pi])/6] u^9 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-689+282 \[Nu]) (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(1134128101014889344 ei))+prStarDot^4 (1/65430467366243616 (-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (187879510181879-193407907046760 \[Nu]+52653058438176 \[Nu]^2)-(Sqrt[(5 \[Pi])/6] u^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-154796183+48024848 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(174481246309982976 ei)+(5 Sqrt[(5 \[Pi])/6] u^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-32851 (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2)+12 ei^2 (7306273592457739-40736695045546269 \[Nu]+24205030226070876 \[Nu]^2)))/(1550198765292541056 ei))))+1/Zp (1/(165348899404416 ei u) Sqrt[(5 \[Pi])/6] prStarDot^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (3+\[Nu]) (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu]))+(Sqrt[\[Pi]/30] prStarDot^2 u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (3+\[Nu]) (14532705988469760 (-145417+239316 \[Nu])-995360520960 ei^2 (-1243916559+18409137292 \[Nu])-247443840 ei^4 (-23500911051568+15843764110629 \[Nu])+1183 ei^6 (-2719168921326953119+2093118343804025580 \[Nu])))/(779325078255283961856 ei)+prStarDot^7 (-((829109189 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (727085-1341997 \[Nu]+239316 \[Nu]^2))/(28326889500672 ei u^9))+(Sqrt[(15 \[Pi])/2] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (7176445383465-134831207008697 \[Nu]+13262363482004 \[Nu]^2))/(30687463625728 u^7))+prStarDot^8 ((99750565 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (727085-1341997 \[Nu]+239316 \[Nu]^2))/(14163444750336 ei u^11)-(Sqrt[(15 \[Pi])/2] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (22093162013798985-34937088938210681 \[Nu]+6235902514948652 \[Nu]^2))/(5539087184443904 u^9))+prStar^8 (-((Sqrt[(5 \[Pi])/6] u^3 \[Nu] (5867465150-57524103319 \[Nu]+27295185372 \[Nu]^2))/356149248)-1/(2236333381632 ei) 5 Sqrt[(5 \[Pi])/6] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (16965816222534-36330480696467 \[Nu]+13839633510780 \[Nu]^2)+1/5539087184443904 Sqrt[(5 \[Pi])/6] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (163395202766454174-296267344689058591 \[Nu]+101264686868321340 \[Nu]^2))+prStarDot^4 (-((Sqrt[(5 \[Pi])/6] \[Nu] (88-53 \[Nu]+4 \[Nu]^2))/(728 u))-((6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-22459316407+14505683289 \[Nu]+465512684 \[Nu]^2))/(9217041074914656256 u)-(899 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (3+\[Nu]) (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(185163771594267648 ei u^3))+prStarDot^5 ((Sqrt[(5 \[Pi])/6] \[Nu] (88-53 \[Nu]+4 \[Nu]^2))/(728 u^3)+(3323 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-255+67 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(966655104210432 ei u^5)-1/(149601385175424 u^3) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-225264 (-14714426891+8306324396 \[Nu]+971113780 \[Nu]^2)+21419 ei^2 (-73768088657-56806472355 \[Nu]+38837637020 \[Nu]^2)))+prStarDot^6 (-((3323 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-555+119 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(966655104210432 ei u^7))+(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-56316 (-193772292918-11348109113 \[Nu]+17747551731 \[Nu]^2)+21419 ei^2 (1371978767911-3007209264372 \[Nu]+569743816733 \[Nu]^2)))/(1421213159166528 u^5))+prStar^6 (1/182 Sqrt[(5 \[Pi])/6] u^4 \[Nu] (4-14 \[Nu]+3 \[Nu]^2)-1/473737719722176 (-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (149784684275-126289574592 \[Nu]+93211996332 \[Nu]^2)+1/(483327552105216 ei) 2897 Sqrt[(5 \[Pi])/6] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3+2 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu]))+prStarDot ((Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2))/(14906308032 ei)-(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-438624070577802111+524761198912639045 \[Nu]+324359055866021484 \[Nu]^2))/(22604857821536256 ei)-1/73465787919992832 Sqrt[(5 \[Pi])/6] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (110755292693336171-313833660268065021 \[Nu]+333478909759528260 \[Nu]^2))+prStarDot^2 (-((Sqrt[(5 \[Pi])/6] \[Nu] (64542116650-621030206209 \[Nu]+191066297604 \[Nu]^2))/712298496)-(68371 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2))/(233696838380544 ei u^2)-(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (11089223288409934047-19560032394689817254 \[Nu]+2156308166874565704 \[Nu]^2))/(48977191946661888 ei u^2)+(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (964034292694722452293-1458828215571137066775 \[Nu]+322452097716018209940 \[Nu]^2))/4885474896679523328))+prStar^4 (-(1/182) Sqrt[(5 \[Pi])/6] u^5 \[Nu] (4-14 \[Nu]+3 \[Nu]^2)-((6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-246769177+6045566266 \[Nu]+57714384 \[Nu]^2))/9217041074914656256+(38257 Sqrt[(5 \[Pi])/6] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3+2 \[Nu]) (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(9073024808119114752 ei)+prStarDot^3 (-((68371 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2))/(233696838380544 ei u^3))+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (5273466498108175442-10898029770661556481 \[Nu]+3652463982712364820 \[Nu]^2))/(48977191946661888 ei u^3)-(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1592071550342362282-1308912240449248155 \[Nu]+4302415472155193484 \[Nu]^2))/(257130257719974912 u))+prStarDot^4 ((122951 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2))/(545292622887936 ei u^5)-(Sqrt[(5 \[Pi])/6] \[Nu] (190692617375-1824060502955 \[Nu]+464018151324 \[Nu]^2))/(1424596992 u^3)-(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (21373322633086744323-40326704184551656667 \[Nu]+8479008912280830924 \[Nu]^2))/(41980450239995904 ei u^5)+(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (946746729109969049629-1515816919460171972469 \[Nu]+327253133349780920100 \[Nu]^2))/(3256983264453015552 u^3))+prStarDot^2 (1/728 Sqrt[(5 \[Pi])/6] u \[Nu] (104-109 \[Nu]+16 \[Nu]^2)+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-215453943+60623610320 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(42340782437889202176 ei u)-(Sqrt[(5 \[Pi])/6] u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-56316 (-3552600436178945+125846371430416 \[Nu]+3958673904711344 \[Nu]^2)+21419 ei^2 (-40979200290846963+43835337599747680 \[Nu]+7421715697013072 \[Nu]^2)))/21170391218944601088-(342439 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-32851 (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2)+12 ei^2 (7306273592457739-40736695045546269 \[Nu]+24205030226070876 \[Nu]^2)))/(53740223863474756608 ei u))+prStarDot (1/182 Sqrt[(5 \[Pi])/6] u^3 \[Nu] (4-14 \[Nu]+3 \[Nu]^2)-(Sqrt[(5 \[Pi])/6] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (1138619+2229969 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(4511057152982016 ei)-1/6283258177367808 Sqrt[(5 \[Pi])/6] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-187720 (123425118925+38693788308 \[Nu]+3714158448 \[Nu]^2)+21419 ei^2 (5120281475773-5182670603607 \[Nu]+608011289340 \[Nu]^2))+1/(489687125159232 ei) Sqrt[(5 \[Pi])/6] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-32851 (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2)+12 ei^2 (7306273592457739-40736695045546269 \[Nu]+24205030226070876 \[Nu]^2))))+prStar^2 ((Sqrt[\[Pi]/30] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3+2 \[Nu]) (14532705988469760 (-145417+239316 \[Nu])-995360520960 ei^2 (-1243916559+18409137292 \[Nu])-247443840 ei^4 (-23500911051568+15843764110629 \[Nu])+1183 ei^6 (-2719168921326953119+2093118343804025580 \[Nu])))/(779325078255283961856 ei)+prStarDot^5 (-((Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-63711412158052291+67832830018834239 \[Nu]+5068889440861428 \[Nu]^2))/(1166123617777664 u^4))+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-90694906818859239+134891557888131475 \[Nu]+23644212365575956 \[Nu]^2))/(3229265403076608 ei u^6))+prStarDot^6 (-((Sqrt[(5 \[Pi])/6] \[Nu] (85078244675-812096503813 \[Nu]+191066297604 \[Nu]^2))/(1424596992 u^6))-(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (192053262246773071-366439316949889901 \[Nu]+82899936747946164 \[Nu]^2))/(1076421801025536 ei u^8)+(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (924965653883086005-2863993167458217743 \[Nu]+838446396473569884 \[Nu]^2))/(22156348737775616 u^6))+prStarDot^4 ((Sqrt[(5 \[Pi])/6] \[Nu] (88-53 \[Nu]+4 \[Nu]^2))/(728 u^2)-(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-34498181+3338440 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(6766585729473024 ei u^4)+(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (18772 (-346280887722583+301182384951000 \[Nu]+24431425480098 \[Nu]^2)+21419 ei^2 (852760168399414-1052419184768763 \[Nu]+83462948738442 \[Nu]^2)))/(179072858054982528 u^2)+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-32851 (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2)+12 ei^2 (7306273592457739-40736695045546269 \[Nu]+24205030226070876 \[Nu]^2)))/(1469061375477696 ei u^4))+prStarDot^3 (1/728 Sqrt[(5 \[Pi])/6] \[Nu] (104-109 \[Nu]+16 \[Nu]^2)+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-41896935+7960883 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(13533171458946048 ei u^2)-1/6283258177367808 Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-37544 (-836387646893+189475599726 \[Nu]+563124383640 \[Nu]^2)+21419 ei^2 (6531066422207-11762916621729 \[Nu]+2838857881860 \[Nu]^2))-(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-32851 (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2)+12 ei^2 (7306273592457739-40736695045546269 \[Nu]+24205030226070876 \[Nu]^2)))/(489687125159232 ei u^2))+prStarDot^2 (-(1/728) Sqrt[(5 \[Pi])/6] u^2 \[Nu] (104-109 \[Nu]+16 \[Nu]^2)-((6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1926831024287+1978024050450 \[Nu]+127722204792 \[Nu]^2))/1161347175439246688256-(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1734548+873873 \[Nu]) (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(21170391218944601088 ei)+(Sqrt[\[Pi]/30] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-394674542080 (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2)+144168960 ei^2 (7306273592457739-40736695045546269 \[Nu]+24205030226070876 \[Nu]^2)+9 ei^4 (-15782029726452124264043-43183078773123411060120 \[Nu]+21685168802452643835984 \[Nu]^2)))/(1176628059326605197312 ei))+prStarDot (((6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-358353209+130688712 \[Nu]+94938480 \[Nu]^2))/14105431280638623744+(Sqrt[(5 \[Pi])/6] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-5207+4753 \[Nu]) (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(208918334397479616 ei)-(Sqrt[\[Pi]/30] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-394674542080 (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2)+144168960 ei^2 (7306273592457739-40736695045546269 \[Nu]+24205030226070876 \[Nu]^2)+9 ei^4 (-15782029726452124264043-43183078773123411060120 \[Nu]+21685168802452643835984 \[Nu]^2)))/(3529884177979815591936 ei))))+1/Zp^2 ((Sqrt[(15 \[Pi])/2] prStarDot^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-658335167-3781890 \[Nu]+37765681 \[Nu]^2))/(138661544 u^9)+prStarDot^9 (-((16615 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (727085-1341997 \[Nu]+239316 \[Nu]^2))/(7356359808 ei u^9))+(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (49463645769530-10949913851293 \[Nu]+615001618686 \[Nu]^2))/(3835932953216 u^7))+prStar^10 ((1358966683 Sqrt[(5 \[Pi])/6] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (290834-624049 \[Nu]+239316 \[Nu]^2))/(14163444750336 ei)+(Sqrt[(5 \[Pi])/6] u^6 \[Nu] (45170-2455981 \[Nu]+1216698 \[Nu]^2))/40131-(Sqrt[(5 \[Pi])/6] u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (100822357603522-186152020905485 \[Nu]+63725788624836 \[Nu]^2))/6575885062656)+prStarDot^8 (((-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (37987760414770-39676299446981 \[Nu]+6819314152014 \[Nu]^2))/(72008133397770752 u^5)-(16615 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) (-5+\[Nu]) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(483327552105216 ei u^7))+prStarDot^7 (-(((-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (4189315009-9838129841 \[Nu]+787258836 \[Nu]^2))/(24933564195904 u^3))+(899 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) (-5+\[Nu]) \[Nu] (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(19727655187968 ei u^5))+prStarDot^5 (1/61374927251456 5 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-6009+1147 \[Nu]+1050 \[Nu]^2)+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-65+29 \[Nu]) (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(6283258177367808 ei u))+prStarDot^6 (-(1/(2332247235555328 u))(6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1244388-279409 \[Nu]+45129 \[Nu]^2)-(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-175+43 \[Nu]) (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(6283258177367808 ei u^3))+prStarDot^4 (((-42586684215296+48591742446592 ei^2-8124532839735 ei^4+2302157570960 ei^6) Sqrt[(5 \[Pi])/6] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-8499+10523 \[Nu]+4452 \[Nu]^2))/753315857084370944+(Sqrt[(5 \[Pi])/6] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (3+\[Nu]) (14532705988469760 (-145417+239316 \[Nu])-995360520960 ei^2 (-1243916559+18409137292 \[Nu])-247443840 ei^4 (-23500911051568+15843764110629 \[Nu])+1183 ei^6 (-2719168921326953119+2093118343804025580 \[Nu])))/(14807176486850395275264 ei))+prStar^8 (-((Sqrt[(5 \[Pi])/6] u^7 \[Nu] (45170-2455981 \[Nu]+1216698 \[Nu]^2))/80262)-((-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (50060863939105-96336563888516 \[Nu]+30974570253354 \[Nu]^2))/108012200096656128+1/(25438292216064 ei) Sqrt[(5 \[Pi])/6] u^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-19368+9589 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu]))+prStarDot ((Sqrt[(5 \[Pi])/6] u^5 \[Nu] (196556-9834949 \[Nu]+4868115 \[Nu]^2))/160524+(Sqrt[(5 \[Pi])/6] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (444546603599-945987815867 \[Nu]+352822382220 \[Nu]^2))/(15530092928 ei)-1/5753899429824 Sqrt[(5 \[Pi])/6] u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (266687157599561-349840863319696 \[Nu]+83651577898434 \[Nu]^2))+prStarDot^2 ((Sqrt[(5 \[Pi])/6] u^3 \[Nu] (363795077-19498836019 \[Nu]+6867914739 \[Nu]^2))/82188288-(Sqrt[(5 \[Pi])/6] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2))/(566439705216 ei)+(Sqrt[(5 \[Pi])/6] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (3825448912721757582-7602753120137428015 \[Nu]+2151167280475320492 \[Nu]^2))/(30678021329227776 ei)-(Sqrt[(5 \[Pi])/6] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (15554402858323995959-53448424983679344906 \[Nu]+15557168548627317612 \[Nu]^2))/348962492619965952))+prStar^2 (prStarDot^7 ((Sqrt[(5 \[Pi])/6] \[Nu] (933641-46488598 \[Nu]+12169185 \[Nu]^2))/(321048 u^4)+(3323 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (7797114123-14808247051 \[Nu]+3252543756 \[Nu]^2))/(279541672704 ei u^6)-1/(11507798859648 u^4) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (650815446301880-1183246199989435 \[Nu]+236088944323596 \[Nu]^2))+prStarDot^8 (-((Sqrt[(5 \[Pi])/6] \[Nu] (53152933-1481698835 \[Nu]+388322445 \[Nu]^2))/(20547072 u^6))+(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (544689629217318871-224700000951425561 \[Nu]+50280424434280404 \[Nu]^2))/(3498370853332992 u^6)-(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (192851770073486809-364197566470238303 \[Nu]+77047957876443708 \[Nu]^2))/(3229265403076608 ei u^8))+prStarDot^5 (-(1/947475439444352)(-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (1136414290207-1139248398219 \[Nu]+2564263884 \[Nu]^2)+(17 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-607277+29045 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(36732893959996416 ei u^2))+prStarDot^4 (1/2332247235555328 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-951009+1853611 \[Nu]+173355 \[Nu]^2)-(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-349+76 \[Nu]) (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(6283258177367808 ei))+prStarDot^3 (1/61374927251456 5 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(15 \[Pi])/2] u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu]^2 (-2003+1050 \[Nu])+(Sqrt[(5 \[Pi])/6] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-319+131 \[Nu]) (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(12566516354735616 ei))+prStarDot^2 (((-42586684215296+48591742446592 ei^2-8124532839735 ei^4+2302157570960 ei^6) Sqrt[(15 \[Pi])/2] u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu]^2 (-2833+4452 \[Nu]))/753315857084370944+(Sqrt[(5 \[Pi])/6] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu]^2 (14532705988469760 (-145417+239316 \[Nu])-995360520960 ei^2 (-1243916559+18409137292 \[Nu])-247443840 ei^4 (-23500911051568+15843764110629 \[Nu])+1183 ei^6 (-2719168921326953119+2093118343804025580 \[Nu])))/(4935725495616798425088 ei))+prStarDot^6 (-((Sqrt[(5 \[Pi])/6] \[Nu] (429115-23230187 \[Nu]+6083490 \[Nu]^2))/(321048 u^2))+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-80830081+22265715 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(36732893959996416 ei u^4)-(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-18772 (-127939679193734-127660474004705 \[Nu]+51411760081500 \[Nu]^2)+21419 ei^2 (-81060583673774-199016432493497 \[Nu]+63807787958460 \[Nu]^2)))/(216024400193312256 u^2)))+prStar^6 (1/2332247235555328 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (951009-1560232 \[Nu]+617484 \[Nu]^2)+(5 Sqrt[(5 \[Pi])/6] u^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3+2 \[Nu]) (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(3141629088683904 ei)+prStarDot^3 ((Sqrt[(5 \[Pi])/6] u^2 \[Nu] (1719865-85828394 \[Nu]+31641645 \[Nu]^2))/321048-(452183 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2))/(93245038513837056 ei)+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (424643320399208193-844306272138858058 \[Nu]+239388887943317112 \[Nu]^2))/(2623778139999744 ei)-(Sqrt[(5 \[Pi])/6] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (38611806372423850679-47107440556668439290 \[Nu]+10113978111079018176 \[Nu]^2))/192847693289981184)+prStarDot^4 ((Sqrt[(5 \[Pi])/6] \[Nu] (69855034-5981768783 \[Nu]+1566879930 \[Nu]^2))/27396096+(177823 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2))/(31081679504612352 ei u^2)+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (10262379866780625167-19362153294842524893 \[Nu]+4070078409588186996 \[Nu]^2))/(113946936365703168 ei u^2)-(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-674112443850987130273-270340835830599962323 \[Nu]+107300099618193613404 \[Nu]^2))/3256983264453015552)+prStarDot (1/947475439444352 (-18772+21419 ei^2) Sqrt[(15 \[Pi])/2] u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (27541001511-8951290871 \[Nu]+29191268652 \[Nu]^2)-(Sqrt[(5 \[Pi])/6] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-11689011+4158259 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(36732893959996416 ei))+prStarDot^2 (-((Sqrt[(5 \[Pi])/6] u^4 \[Nu] (790475-42878035 \[Nu]+15817074 \[Nu]^2))/321048)+(Sqrt[(5 \[Pi])/6] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-158616705+55481927 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(36732893959996416 ei)-(Sqrt[(5 \[Pi])/6] u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-18772 (11691874689979676-18233413007577411 \[Nu]+4866322662013176 \[Nu]^2)+21419 ei^2 (12577889595306920-19503283742542047 \[Nu]+4996480954721256 \[Nu]^2)))/4536512404059557376-(Sqrt[(5 \[Pi])/6] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-32851 (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2)+12 ei^2 (7306273592457739-40736695045546269 \[Nu]+24205030226070876 \[Nu]^2)))/(18608110756050816 ei)))+prStar^4 (((-42586684215296+48591742446592 ei^2-8124532839735 ei^4+2302157570960 ei^6) Sqrt[(5 \[Pi])/6] u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (8499-19022 \[Nu]+8904 \[Nu]^2))/753315857084370944+(Sqrt[(5 \[Pi])/6] u^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3+2 \[Nu]) (14532705988469760 (-145417+239316 \[Nu])-995360520960 ei^2 (-1243916559+18409137292 \[Nu])-247443840 ei^4 (-23500911051568+15843764110629 \[Nu])+1183 ei^6 (-2719168921326953119+2093118343804025580 \[Nu])))/(14807176486850395275264 ei)+prStarDot^5 ((Sqrt[(5 \[Pi])/6] \[Nu] (1130197-56323547 \[Nu]+17037300 \[Nu]^2))/(160524 u)+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2))/(1699319115648 ei u^3)+1/(139770836352 ei u^3) Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (30210630849321-58182308487065 \[Nu]+13929392805636 \[Nu]^2)-1/(724991328157824 u) Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (154765374665223466-203254300697778729 \[Nu]+41688200829157974 \[Nu]^2))+prStarDot^6 (-((Sqrt[(5 \[Pi])/6] \[Nu] (224133635-2433742618 \[Nu]+1227372783 \[Nu]^2))/(82188288 u^3))-(5 Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (311603597725927685-602751735933495176 \[Nu]+148014199702438608 \[Nu]^2))/(30678021329227776 ei u^5)+(Sqrt[(5 \[Pi])/6] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (10679519503681233025-2260899354437127146 \[Nu]+392699675857957104 \[Nu]^2))/(33234523106663424 u^3))+prStarDot (1/61374927251456 5 (6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (6009-7156 \[Nu]+2100 \[Nu]^2)+(Sqrt[(5 \[Pi])/6] u^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-91+29 \[Nu]) (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(4188838784911872 ei))+prStarDot^4 (-((Sqrt[(5 \[Pi])/6] u \[Nu] (519455-28142149 \[Nu]+8516886 \[Nu]^2))/160524)+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-101089743+29506427 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(18366446979998208 ei u)-(Sqrt[(5 \[Pi])/6] u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-18772 (8182080014102446-18331743721252983 \[Nu]+4926537002753730 \[Nu]^2)+21419 ei^2 (10052555925348850-21100089584482251 \[Nu]+5317011880877970 \[Nu]^2)))/4536512404059557376+(Sqrt[(5 \[Pi])/6] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-32851 (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2)+12 ei^2 (7306273592457739-40736695045546269 \[Nu]+24205030226070876 \[Nu]^2)))/(18608110756050816 ei u))+prStarDot^3 (((-18772+21419 ei^2) Sqrt[(5 \[Pi])/6] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-124863026602693+101005378662888 \[Nu]+13677254882928 \[Nu]^2))/119381905369988352-(Sqrt[(5 \[Pi])/6] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (81757+239177 \[Nu]) (-131404 (-145417+239316 \[Nu])+9 ei^2 (-1243916559+18409137292 \[Nu])))/(4591611744999552 ei)-(Sqrt[(5 \[Pi])/6] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-32851 (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2)+12 ei^2 (7306273592457739-40736695045546269 \[Nu]+24205030226070876 \[Nu]^2)))/(18608110756050816 ei))+prStarDot^2 (((6939332608-7917833216 ei^2+1323860655 ei^4) Sqrt[(5 \[Pi])/6] u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-281331635995+1511688024 \[Nu]+190891309392 \[Nu]^2))/536006388664267702272-(Sqrt[(5 \[Pi])/6] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-85141+14199 \[Nu]) (-1233357944 (-145417+239316 \[Nu])+84474 ei^2 (-1243916559+18409137292 \[Nu])+21 ei^4 (-23500911051568+15843764110629 \[Nu])))/(2268256202029778688 ei)+(Sqrt[\[Pi]/30] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-394674542080 (50392977379-385204834728 \[Nu]+246696296112 \[Nu]^2)+144168960 ei^2 (7306273592457739-40736695045546269 \[Nu]+24205030226070876 \[Nu]^2)+9 ei^4 (-15782029726452124264043-43183078773123411060120 \[Nu]+21685168802452643835984 \[Nu]^2)))/(134135598763232992493568 ei)))));
hDC[3,0]=0;
hDC[4,0]=-(1/63) Sqrt[\[Pi]/10] u \[Nu]-1/5365922211127296 (-85173368430592+100049896330752 ei^2-16596837042045 ei^4+4693845286260 ei^6) Sqrt[\[Pi]/10] u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu]-(17997221 Sqrt[\[Pi]/10] prStar^12 prStarDot^6 u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(108393709824 Zp^6)+Zp^3 ((23759 Sqrt[(5 \[Pi])/2] \[Nu])/(304152576 u^11)+(760093867 Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(42153109376 u^11))+prStarDot ((Sqrt[\[Pi]/10] \[Nu])/(63 u)-((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(874355908608 u))+(prStar^10 (-((1768 Sqrt[(2 \[Pi])/5] prStarDot^6 u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/7428297)+(1768 Sqrt[(2 \[Pi])/5] prStarDot^5 u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/7428297))/Zp^5+Zp^2 ((527 Sqrt[(5 \[Pi])/2] \[Nu])/(6709248 u^7)-(37765681 (-75088+88203 ei^2) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(157821241503744 u^7)+prStarDot (-((527 Sqrt[(5 \[Pi])/2] \[Nu])/(6709248 u^9))-(37765681 Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(2101817088 u^9))+prStar^2 (-((527 Sqrt[(5 \[Pi])/2] \[Nu])/(6709248 u^8))-(37765681 Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(2101817088 u^8)))+prStar^4 (prStarDot^2 ((527 Sqrt[(5 \[Pi])/2] \[Nu])/(6709248 u^5)+(2077112455 Sqrt[(5 \[Pi])/2] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(379377984384 u^5))+prStarDot (-((Sqrt[(5 \[Pi])/2] \[Nu])/(13104 u^3))-(16615 Sqrt[(5 \[Pi])/2] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(3456936 u^3)))+prStar^2 (1/63 Sqrt[\[Pi]/10] \[Nu]-((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/874355908608+prStarDot^2 (-((Sqrt[(5 \[Pi])/2] \[Nu])/(13104 u^4))+(16615 (-75088+88203 ei^2) Sqrt[(5 \[Pi])/2] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(259574410368 u^4))+prStarDot ((Sqrt[(5 \[Pi])/2] \[Nu])/(13104 u^2)-(16615 (-75088+88203 ei^2) Sqrt[(5 \[Pi])/2] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(259574410368 u^2)))+1/Zp (-((16615 Sqrt[(5 \[Pi])/2] prStar^6 prStarDot^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(21893928 u^2))+prStar^4 (-((16615 Sqrt[(5 \[Pi])/2] prStarDot^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(21893928 u^3))-(16615 (-75088+88203 ei^2) Sqrt[(5 \[Pi])/2] prStarDot^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(1643971265664 u)+((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/14980056)+prStar^2 (-(((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/2768793710592)+((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/2768793710592))+1/Zp^2 (prStar^6 (-((215995 Sqrt[(5 \[Pi])/2] prStarDot^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/1247953896)+(215995 Sqrt[(5 \[Pi])/2] prStarDot^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(1247953896 u^2)-((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^2 u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/43787856)+prStar^4 (-(((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^3 u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/43787856)-((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^2 u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/8093397000192))+1/Zp^3 (prStar^8 ((215995 Sqrt[(5 \[Pi])/2] prStarDot^4 u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/2963890503-(208 Sqrt[(2 \[Pi])/5] prStarDot^3 u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/432117)+prStar^6 (((-75088+88203 ei^2) Sqrt[(2 \[Pi])/5] prStarDot^4 u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/155994237-((-75088+88203 ei^2) Sqrt[(2 \[Pi])/5] prStarDot^3 u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/155994237))+1/Zp^4 ((884 Sqrt[(2 \[Pi])/5] prStar^10 prStarDot^4 u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/2736741+prStar^8 ((884 Sqrt[(2 \[Pi])/5] prStarDot^5 u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/2736741+(17 (-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^4 u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/1975927002))+Zp ((Sqrt[(5 \[Pi])/2] \[Nu])/(13104 u^3)+(3323 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(2525139864059904 u^3)+prStarDot (-((Sqrt[(5 \[Pi])/2] \[Nu])/(13104 u^5))+(3323 (-75088+88203 ei^2) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(13661811072 u^5))+prStar^2 (-((Sqrt[(5 \[Pi])/2] \[Nu])/(13104 u^4))+(3323 (-75088+88203 ei^2) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(13661811072 u^4)+prStarDot^2 (-((527 Sqrt[(5 \[Pi])/2] \[Nu])/(3354624 u^8))-(415422491 Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(9983631168 u^8))+prStarDot ((527 Sqrt[(5 \[Pi])/2] \[Nu])/(3354624 u^6)+(415422491 Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(9983631168 u^6))))+\[Eta]^3 (-(((16281260130170241024-18937002030461609472 ei^2-8269850980891374336 ei^4+10711362178096056835 ei^6) \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(620328966869404090368 Sqrt[10] ei))-(29 (-85173368430592+100049896330752 ei^2-16596837042045 ei^4+4693845286260 ei^6) \[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(94110020318232576 Sqrt[10])+prStarDot^6 ((377 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(14708736 ei u^(23/2))-(377 Sqrt[5/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(14708736 u^(19/2)))+Zp^3 (-((51806687269 Sqrt[5/2] \[Pi]^(3/2) \[Nu])/(7051473321984 u^(19/2)))-(59574177775801 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(1383970887032832 ei u^(23/2))+(126941863558437233 \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(550424992785629184 Sqrt[10] u^(19/2)))+prStarDot^5 ((377 \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(1225728 Sqrt[10] ei u^(19/2))-(377 \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(1225728 Sqrt[10] u^(15/2)))+prStarDot^4 ((Sqrt[5/2] (17420416-20261973 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(84957659136 ei u^(15/2))+(29 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(10619707392 u^(11/2)))+prStarDot^3 ((Sqrt[5/2] (17420416-20261973 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(10619707392 ei u^(11/2))+(29 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(1327463424 u^(7/2)))+prStarDot^2 ((Sqrt[5/2] (-8389219414784+9757639385502 ei^2+4261193166351 ei^4) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(852362494599168 ei u^(7/2))+(29 Sqrt[5/2] (13878665216-16302736896 ei^2+2704389285 ei^4) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(40892953264128 u^(3/2)))+prStar^6 ((377 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(229824 ei u^(5/2))-(377 Sqrt[5/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(229824 Sqrt[u]))+prStarDot (-((Sqrt[5/2] (-8389219414784+9757639385502 ei^2+4261193166351 ei^4) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(639271870949376 ei u^(3/2)))-(29 Sqrt[5/2] (13878665216-16302736896 ei^2+2704389285 ei^4) \[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/30669714948096)+(prStar^12 prStarDot^6 (-((6234902531 Sqrt[5/2] \[Pi]^(3/2) u^(13/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(49427531679744 ei))-(6784952317 \[Pi]^(3/2) u^(17/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(24713765839872 Sqrt[10])))/Zp^6+Zp^2 (-((273443 Sqrt[5/2] \[Pi]^(3/2) \[Nu])/(68583424 u^(11/2)))+(2531881 Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(1581681013751808 ei u^(15/2))-(4178605451789 (-75088+88203 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(2087028097645510656 Sqrt[10] u^(11/2))+prStarDot^2 (-((4101645 Sqrt[5/2] \[Pi]^(3/2) \[Nu])/(548667392 u^(19/2)))-(4772595685 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(91278913536 ei u^(23/2))+(4178605451789 Sqrt[5/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(74118477791232 u^(19/2)))+prStarDot ((1367215 Sqrt[5/2] \[Pi]^(3/2) \[Nu])/(137166848 u^(15/2))+(4772595685 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(68459185152 ei u^(19/2))-(4178605451789 Sqrt[5/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(55588858343424 u^(15/2)))+prStar^2 ((1367215 Sqrt[5/2] \[Pi]^(3/2) \[Nu])/(137166848 u^(13/2))+(4772595685 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(68459185152 ei u^(17/2))-(4178605451789 Sqrt[5/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(55588858343424 u^(13/2))))+prStar^4 ((Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(1769951232 ei u^(3/2))-(29 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/221243904+prStarDot^2 (-((632243 Sqrt[5/2] \[Pi]^(3/2) \[Nu])/(68583424 u^(7/2)))-(14678345829017 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(86498180439552 ei u^(11/2))+(633470793177269 Sqrt[5/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(5016894465494016 u^(7/2)))+prStarDot ((25 Sqrt[5/2] \[Pi]^(3/2) \[Nu])/(7168 u^(3/2))+(14280383 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(197045352 ei u^(7/2))-(374416291 Sqrt[5/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(6305451264 u^(3/2))))+prStar^2 (-((Sqrt[5/2] (-8389219414784+9757639385502 ei^2+4261193166351 ei^4) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(639271870949376 ei Sqrt[u]))-(29 Sqrt[5/2] (13878665216-16302736896 ei^2+2704389285 ei^4) \[Pi]^(3/2) u^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/30669714948096+prStarDot^4 ((25 Sqrt[5/2] \[Pi]^(3/2) \[Nu])/(57344 u^(13/2))+(31532657 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(3603115008 ei u^(17/2))-(358901233 Sqrt[5/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(50443610112 u^(13/2)))+prStarDot^3 (-((75 Sqrt[5/2] \[Pi]^(3/2) \[Nu])/(28672 u^(9/2)))-(314284919 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(6305451264 ei u^(13/2))+(1009471781 Sqrt[5/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(25221805056 u^(9/2)))+prStarDot^2 ((25 Sqrt[5/2] \[Pi]^(3/2) \[Nu])/(7168 u^(5/2))-(37879 Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(9105071625216 ei u^(9/2))+(374416291 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(473463724511232 u^(5/2)))+prStarDot (-((5 Sqrt[5/2] \[Pi]^(3/2) \[Nu])/(3584 Sqrt[u]))+(97645 Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(36420286500864 ei u^(5/2))-(18676781 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(33818837465088 Sqrt[u])))+1/Zp^5 prStar^10 (prStarDot^6 ((528931 Sqrt[5/2] \[Pi]^(3/2) u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(3387303432 ei)-(83317 Sqrt[10] \[Pi]^(3/2) u^(11/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/423412929)+prStarDot^5 (-((528931 \[Pi]^(3/2) u^(11/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(1693651716 Sqrt[10] ei))+(166634 Sqrt[2/5] \[Pi]^(3/2) u^(15/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/423412929))+Zp (-((5 Sqrt[5/2] \[Pi]^(3/2) \[Nu])/(3584 u^(3/2)))+(3323 Sqrt[5/2] (-8389219414784+9757639385502 ei^2+4261193166351 ei^4) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(1846217163301797888 ei u^(7/2))+(13735447 (13878665216-16302736896 ei^2+2704389285 ei^4) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(2302927556022632448 Sqrt[10] u^(3/2))+prStarDot^4 ((25 Sqrt[5/2] \[Pi]^(3/2) \[Nu])/(458752 u^(19/2))+(6263855 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(10619707392 ei u^(23/2))-(13735447 Sqrt[5/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(21239414784 u^(19/2)))+prStarDot^3 ((25 Sqrt[5/2] \[Pi]^(3/2) \[Nu])/(57344 u^(15/2))+(6263855 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(1327463424 ei u^(19/2))-(13735447 Sqrt[5/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(2654926848 u^(15/2)))+prStarDot^2 (-((75 Sqrt[5/2] \[Pi]^(3/2) \[Nu])/(28672 u^(11/2)))+(16615 Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(10223238316032 ei u^(15/2))-(13735447 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(33225524527104 u^(11/2)))+prStar^4 (-((75 Sqrt[5/2] \[Pi]^(3/2) \[Nu])/(28672 u^(7/2)))-(6263855 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(221243904 ei u^(11/2))+(13735447 Sqrt[5/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(442487808 u^(7/2)))+prStarDot ((25 Sqrt[5/2] \[Pi]^(3/2) \[Nu])/(7168 u^(7/2))-(16615 Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(7667428737024 ei u^(11/2))+(13735447 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(24919143395328 u^(7/2)))+prStar^2 ((25 Sqrt[5/2] \[Pi]^(3/2) \[Nu])/(7168 u^(5/2))-(16615 Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(7667428737024 ei u^(9/2))+(13735447 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(24919143395328 u^(5/2))+prStarDot^2 ((1456915 Sqrt[5/2] \[Pi]^(3/2) \[Nu])/(68583424 u^(13/2))+(949762171735 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(4552535812608 ei u^(17/2))-(100125714434009 Sqrt[5/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(528094154262528 u^(13/2)))+prStarDot (-((452843 Sqrt[5/2] \[Pi]^(3/2) \[Nu])/(34291712 u^(9/2)))-(611909288497 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(4552535812608 ei u^(13/2))+(43473316221467 \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(66011769282816 Sqrt[10] u^(9/2)))))+1/Zp (prStar^6 (prStarDot^2 ((610002965 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(19967262336 ei u^(5/2))-(405446407 Sqrt[5/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(39934524672 Sqrt[u]))+prStarDot (-((1885 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(242592 ei Sqrt[u]))+(377 Sqrt[5/2] \[Pi]^(3/2) u^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/121296))+prStar^4 (prStarDot^4 (-((1545566165 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(79869049344 ei u^(11/2)))+(988785037 Sqrt[5/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(159738098688 u^(7/2)))+prStarDot^3 ((610002965 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(19967262336 ei u^(7/2))-(405446407 Sqrt[5/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(39934524672 u^(3/2)))+prStarDot^2 ((693995 Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(461323629010944 ei u^(3/2))-(192797699 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/1499301794285568)+prStarDot ((5 Sqrt[5/2] (17420416-20261973 ei^2) \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(8407268352 ei)+(29 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/525454272))+prStar^2 (prStarDot^6 ((377 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(7762944 ei u^(17/2))-(377 \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(3881472 Sqrt[10] u^(13/2)))+prStarDot^5 ((1885 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(11644416 ei u^(13/2))-(377 Sqrt[5/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(5822208 u^(9/2)))+prStarDot^4 ((5 Sqrt[5/2] (17420416-20261973 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(67258146816 ei u^(9/2))+(29 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(4203634176 u^(5/2)))+prStarDot^3 ((5 Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(11209691136 ei u^(5/2))-(29 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(700605696 Sqrt[u]))+prStarDot^2 (-((5 Sqrt[5/2] (-8389219414784+9757639385502 ei^2+4261193166351 ei^4) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(4048721849346048 ei Sqrt[u]))-(29 Sqrt[5/2] (13878665216-16302736896 ei^2+2704389285 ei^4) \[Pi]^(3/2) u^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/97120764002304)+prStarDot ((Sqrt[5/2] (-8389219414784+9757639385502 ei^2+4261193166351 ei^4) \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(2024360924673024 ei)+(29 (13878665216-16302736896 ei^2+2704389285 ei^4) \[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(48560382001152 Sqrt[10]))))+1/Zp^2 (prStar^8 prStarDot^2 ((1885 Sqrt[5/2] \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(2304624 ei)-(4901 Sqrt[5/2] \[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/4609248)+prStar^6 (prStarDot^4 (-((324395305 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(142266744144 ei u^(5/2)))+(810599257 Sqrt[5/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(325181129472 Sqrt[u]))+prStarDot^3 ((339211405 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(142266744144 ei Sqrt[u])-(3313153103 Sqrt[5/2] \[Pi]^(3/2) u^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/1138133953152)+prStarDot^2 ((5 Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(79869049344 ei)-(377 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/19967262336))+prStar^4 (prStarDot^6 (-((1885 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(110621952 ei u^(11/2)))+(4901 Sqrt[5/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(221243904 u^(7/2)))+prStarDot^5 (-((1885 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(13827744 ei u^(7/2)))+(4901 Sqrt[5/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(27655488 u^(3/2)))+prStarDot^4 ((5 Sqrt[5/2] (17420416-20261973 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(106492065792 ei u^(3/2))+(377 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/26623016448)+prStarDot^3 ((5 Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(79869049344 ei)-(377 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/19967262336)+prStarDot^2 (-((Sqrt[5/2] (-8389219414784+9757639385502 ei^2+4261193166351 ei^4) \[Pi]^(3/2) u^(5/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(19231428784393728 ei))-(377 (13878665216-16302736896 ei^2+2704389285 ei^4) \[Pi]^(3/2) u^(9/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(1845294516043776 Sqrt[10]))))+1/Zp^3 (prStar^8 (prStarDot^4 (-((9586093985 Sqrt[5/2] \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(10812272554944 ei))+(4119936119 Sqrt[5/2] \[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/2703068138736)+prStarDot^3 ((43355 Sqrt[5/2] \[Pi]^(3/2) u^(5/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(98522676 ei)-(9802 Sqrt[10] \[Pi]^(3/2) u^(9/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/24630669))+prStar^6 (prStarDot^6 ((43355 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(788181408 ei u^(5/2))-(4901 Sqrt[5/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(49261338 Sqrt[u]))+prStarDot^5 (-((43355 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(131363568 ei Sqrt[u]))+(4901 Sqrt[5/2] \[Pi]^(3/2) u^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/8210223)+prStarDot^4 (-((115 Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(4552535812608 ei))+(377 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/35566686036)+prStarDot^3 ((23 Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(2276267906304 ei)-(377 (-75088+88203 ei^2) \[Pi]^(3/2) u^(11/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(17783343018 Sqrt[10]))))+1/Zp^4 (prStar^10 prStarDot^4 (-((43355 Sqrt[5/2] \[Pi]^(3/2) u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(178279128 ei))+(83317 Sqrt[5/2] \[Pi]^(3/2) u^(11/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/155994237)+prStar^8 (prStarDot^6 ((43355 Sqrt[5/2] \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(237705504 ei)-(83317 Sqrt[5/2] \[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/207992316)+prStarDot^5 (-((43355 Sqrt[5/2] \[Pi]^(3/2) u^(5/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(178279128 ei))+(83317 Sqrt[5/2] \[Pi]^(3/2) u^(9/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/155994237)+prStarDot^4 ((23 Sqrt[5/2] (17420416-20261973 ei^2) \[Pi]^(3/2) u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu])/(4118960973312 ei)+(6409 (-75088+88203 ei^2) \[Pi]^(3/2) u^(13/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu])/(450511356456 Sqrt[10])))))+\[Eta]^2 (-((37765681 Sqrt[\[Pi]/10] prStar^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3+2 \[Nu]))/(6655754112 u))+((-85173368430592+100049896330752 ei^2-16596837042045 ei^4+4693845286260 ei^6) Sqrt[\[Pi]/10] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2833+4452 \[Nu]))/17128023697918328832-(Sqrt[\[Pi]/10] u^2 \[Nu] (-180101+772212 \[Nu]))/1862784+prStarDot^3 (-((Sqrt[\[Pi]/10] \[Nu] (-421+5 \[Nu]))/(6552 u^4))+((-75088+88203 ei^2) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (2453+3323 \[Nu]))/(6830905536 u^4))+prStarDot^6 ((Sqrt[\[Pi]/10] \[Nu] (-226167+2635 \[Nu]))/(3354624 u^10)+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-122104053+37765681 \[Nu]))/(1050908544 u^10))+1/Zp^8 (-((Sqrt[\[Pi]/10] prStar^10 prStarDot^12 u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-265337+8596 \[Nu]))/9032809152)-(Sqrt[\[Pi]/10] prStar^18 prStarDot^4 u^17 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (128756+117053 \[Nu]))/237705504-(Sqrt[(5 \[Pi])/2] prStar^12 prStarDot^10 u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-394859315+6811239 \[Nu]))/686493495552+(Sqrt[(5 \[Pi])/2] prStar^14 prStarDot^8 u^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-37115075+24369839 \[Nu]))/343246747776-(Sqrt[\[Pi]/10] prStar^16 prStarDot^6 u^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (2697129041+60947775 \[Nu]))/686493495552)+prStarDot^5 (-((Sqrt[\[Pi]/10] \[Nu] (-226167+2635 \[Nu]))/(3354624 u^8))-(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-990042939+415422491 \[Nu]))/(9983631168 u^8))+prStarDot^4 ((Sqrt[\[Pi]/10] \[Nu] (-857+5 \[Nu]))/(13104 u^6)-((-75088+88203 ei^2) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-215742743+477976355 \[Nu]))/(1499301794285568 u^6))+Zp^3 ((33564124973 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(243578876117778432 ei u^12)+(Sqrt[\[Pi]/10] \[Nu] (-1263862590860999+5300476754316380 \[Nu]))/(306892382404608 u^10)-(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1481083213734247525+1827219471677087124 \[Nu]))/(8564011848959164416 u^10))+(Sqrt[\[Pi]] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (242211766474496 (-3920527+15455580 \[Nu])-5529780672 ei^2 (-1859009125901+8124219720708 \[Nu])-257754 ei^4 (-5807829430373107+10448813703644316 \[Nu])+455 ei^6 (-1696052141317888257+3349191345990271600 \[Nu])))/(8572575860808123580416 Sqrt[10] ei)+1/Zp^7 (prStar^16 (-((104 Sqrt[(2 \[Pi])/5] prStarDot^4 u^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (35+11 \[Nu]))/2736741)+(104 Sqrt[(2 \[Pi])/5] prStarDot^3 u^16 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (35+11 \[Nu]))/2736741)+prStar^8 ((104 Sqrt[(2 \[Pi])/5] prStarDot^12 u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-29+21 \[Nu]))/17332693-(104 Sqrt[(2 \[Pi])/5] prStarDot^11 u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-29+21 \[Nu]))/17332693)+prStar^10 ((156 Sqrt[(2 \[Pi])/5] prStarDot^10 u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (4407+1013 \[Nu]))/329321167-(156 Sqrt[(2 \[Pi])/5] prStarDot^9 u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (4407+1013 \[Nu]))/329321167)+prStar^14 ((52 Sqrt[(2 \[Pi])/5] prStarDot^6 u^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-131357+9627 \[Nu]))/987963501-(52 Sqrt[(2 \[Pi])/5] prStarDot^5 u^13 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-131357+9627 \[Nu]))/987963501)+prStar^12 ((104 Sqrt[(2 \[Pi])/5] prStarDot^8 u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-31559+12146 \[Nu]))/987963501-(104 Sqrt[(2 \[Pi])/5] prStarDot^7 u^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-31559+12146 \[Nu]))/987963501))+Zp^2 ((11 (-75088+88203 ei^2) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-425903914613+528526141780 \[Nu]))/(2910644549973049344 u^6)+(Sqrt[\[Pi]/10] \[Nu] (-968883839293+4083382173780 \[Nu]))/(376093605888 u^6)-(19950113 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(25859957347837476864 ei u^8)+prStarDot (-((19950113 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(98398668791808 ei u^10))-(Sqrt[\[Pi]/10] \[Nu] (-968551497283+4083345246890 \[Nu]))/(188046802944 u^8)+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-18756203278557+17963737578332 \[Nu]))/(58144667922432 u^8))+prStar^2 (-((19950113 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(98398668791808 ei u^9))-(Sqrt[\[Pi]/10] \[Nu] (-32919575828707+138820010770350 \[Nu]))/(6393591300096 u^7)+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-148775538353125+150303043764692 \[Nu]))/(368249563508736 u^7))+prStarDot^2 ((19950113 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(196797337583616 ei u^12)+(Sqrt[\[Pi]/10] \[Nu] (-16442272989426+69423733009085 \[Nu]))/(6393591300096 u^10)-(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-724862706578879+231712896682540 \[Nu]))/(2209497381052416 u^10)))+prStar^4 (-((Sqrt[\[Pi]/10] \[Nu] (-2753417+10057236 \[Nu]))/24216192)+((-75088+88203 ei^2) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-15088519123+19841080770 \[Nu]))/31485337679996928+prStarDot (-((103013 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(485519747328 ei u^4))-(Sqrt[\[Pi]/10] \[Nu] (-21678152497+93248479695 \[Nu]))/(10848854016 u^2)+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2550026544677+3354714554373 \[Nu]))/(10902125235456 u^2))-1/(4650768105984 ei u^2) Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu]))+prStarDot^2 ((1869474437 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(4349622787817472 ei u^6)+(Sqrt[\[Pi]/10] \[Nu] (-5163331927967+21947988409620 \[Nu]))/(1128280817664 u^4)-(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3066295637271611+5104867203627516 \[Nu]))/(8995810765713408 u^4)))+prStarDot^2 (-(((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-414796+45129 \[Nu]))/(53027937145257984 u^2))-(Sqrt[\[Pi]/10] \[Nu] (-1408073+9837324 \[Nu]))/(24216192 u^2)-(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(698433751084253184 ei u^4))+prStarDot (((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[(5 \[Pi])/2] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2003+1050 \[Nu]))/1395472030138368+(Sqrt[\[Pi]/10] \[Nu] (-113573+764820 \[Nu]))/931392+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(349216875542126592 ei u^2))+1/Zp^5 (prStar^4 (-(((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-53+22 \[Nu]))/901300036)+((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^9 u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-53+22 \[Nu]))/901300036)+prStar^14 ((Sqrt[\[Pi]/10] prStarDot u^13 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-67+5 \[Nu]))/7581-(3323 Sqrt[\[Pi]/10] prStarDot^2 u^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-119+31 \[Nu]))/69330772)+prStar^6 ((2 Sqrt[(2 \[Pi])/5] prStarDot^9 u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-53+22 \[Nu]))/48013-(16615 Sqrt[(5 \[Pi])/2] prStarDot^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-383+145 \[Nu]))/(7903708008 u)-((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^8 u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-35271+19973 \[Nu]))/205496408208+((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^7 u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-35271+19973 \[Nu]))/205496408208)+prStar^8 ((Sqrt[\[Pi]/10] prStarDot^7 u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-35271+19973 \[Nu]))/2736741-((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^6 u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-100909+33775 \[Nu]))/205496408208+((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^5 u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-100909+33775 \[Nu]))/205496408208-(3323 Sqrt[\[Pi]/10] prStarDot^8 u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-763801+276475 \[Nu]))/150170452152)+prStar^12 (-(((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^2 u^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-67+5 \[Nu]))/569242128)+((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot u^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-67+5 \[Nu]))/569242128+(Sqrt[\[Pi]/10] prStarDot^3 u^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-101909+20623 \[Nu]))/2736741-(3323 Sqrt[\[Pi]/10] prStarDot^4 u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-979107+283625 \[Nu]))/150170452152)+prStar^10 (-(((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^4 u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-101909+20623 \[Nu]))/205496408208)+((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^3 u^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-101909+20623 \[Nu]))/205496408208+prStarDot^5 ((13 Sqrt[\[Pi]/10] u^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(21735197022 ei)+(Sqrt[\[Pi]/10] u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-108032261+34610541 \[Nu]))/2963890503)+prStarDot^6 (-((13 Sqrt[\[Pi]/10] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(10867598511 ei))-(Sqrt[\[Pi]/10] u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-11646194381+3522211551 \[Nu]))/450511356456)))+1/Zp^6 ((13 Sqrt[\[Pi]/10] prStar^16 prStarDot^2 u^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (43+7 \[Nu]))/144039+prStar^6 (-((13 Sqrt[\[Pi]/10] prStarDot^11 u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-193+107 \[Nu]))/2736741)-((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^10 u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-193+107 \[Nu]))/15807416016)+prStar^10 (-((143 Sqrt[(2 \[Pi])/5] prStarDot^7 u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2147+761 \[Nu]))/51998079)-(11 (-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^6 u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2147+761 \[Nu]))/150170452152-(26 Sqrt[(2 \[Pi])/5] prStarDot^8 u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (1801+1981 \[Nu]))/51998079)+prStar^8 (-((13 Sqrt[\[Pi]/10] prStarDot^10 u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-193+107 \[Nu]))/2736741)-(26 Sqrt[(2 \[Pi])/5] prStarDot^9 u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (1801+1981 \[Nu]))/51998079-((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^8 u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (1801+1981 \[Nu]))/75085226076)+prStar^14 ((13 Sqrt[\[Pi]/10] prStarDot^3 u^13 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (43+7 \[Nu]))/144039+((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^2 u^15 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (43+7 \[Nu]))/831969264-(26 Sqrt[(2 \[Pi])/5] prStarDot^4 u^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-18407+2081 \[Nu]))/51998079)+prStar^12 (-((26 Sqrt[(2 \[Pi])/5] prStarDot^5 u^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-18407+2081 \[Nu]))/51998079)-((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^4 u^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-18407+2081 \[Nu]))/75085226076+prStarDot^6 ((3008713 Sqrt[\[Pi]/10] u^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(10149119838240768 ei)-(11 Sqrt[\[Pi]/10] u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-366801806081+124371128100 \[Nu]))/345992721758208)))+prStar^2 (1/53027937145257984 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-317003+308742 \[Nu])+(Sqrt[\[Pi]/10] u \[Nu] (-2355173+10047996 \[Nu]))/12108096+prStarDot^4 ((Sqrt[\[Pi]/10] \[Nu] (136877+2635 \[Nu]))/(6709248 u^7)+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-25084537537+37765681 \[Nu]))/(39934524672 u^7))+prStarDot^3 ((103013 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(971039494656 ei u^7)+(Sqrt[(5 \[Pi])/2] \[Nu] (-2218047193+9325894977 \[Nu]))/(10848854016 u^5)-(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-6301984066957+1461515000673 \[Nu]))/(10902125235456 u^5))+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(349216875542126592 ei u)+prStarDot^2 (-((Sqrt[\[Pi]/10] \[Nu] (-85854421+364309890 \[Nu]))/(42378336 u^3))-((-75088+88203 ei^2) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2537265752782+1380392360529 \[Nu]))/(409309389839960064 u^3)+(103013 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(63799236877888512 ei u^5))+prStarDot ((Sqrt[\[Pi]/10] \[Nu] (-16849676+73657605 \[Nu]))/(21189168 u)+((-75088+88203 ei^2) Sqrt[(5 \[Pi])/2] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-14431901129+12310062492 \[Nu]))/(21542599465261056 u)-(347 Sqrt[(5 \[Pi])/2] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(1402181030283264 ei u^3)))+Zp ((Sqrt[\[Pi]/10] \[Nu] (-84703117+364309890 \[Nu]))/(84756672 u^2)-((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1082158253+1338823668 \[Nu]))/(209566407598059552768 u^2)+prStarDot^3 (-((Sqrt[(5 \[Pi])/2] \[Nu] (2605+527 \[Nu]))/(3354624 u^8))-(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (190071635+37765681 \[Nu]))/(1050908544 u^8))+prStarDot^4 ((Sqrt[(5 \[Pi])/2] \[Nu])/(3276 u^10)+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (324866066491+20522534409 \[Nu]))/(3604090851648 u^10))+prStar^4 ((3323 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(51107341824 ei u^6)+(Sqrt[\[Pi]/10] \[Nu] (-5410286863+23307311370 \[Nu]))/(5424427008 u^4)-(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-141810650094268+146749617863667 \[Nu]))/(983916802499904 u^4))-(3323 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(1008538336565661597696 ei u^4)+prStarDot^2 (((-75088+88203 ei^2) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-64590764306+17747551731 \[Nu]))/(21542599465261056 u^6)+(Sqrt[\[Pi]/10] \[Nu] (-5403042703+23319058875 \[Nu]))/(5424427008 u^6)-(3323 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(6715709145040896 ei u^8))+prStarDot (-((Sqrt[\[Pi]/10] \[Nu] (-84630352+364301805 \[Nu]))/(42378336 u^4))-((-75088+88203 ei^2) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1702668689+1407769272 \[Nu]))/(566910512243712 u^4)+(3323 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(3357854572520448 ei u^6))+prStar^2 (-((Sqrt[\[Pi]/10] \[Nu] (-10829216591+46623144330 \[Nu]))/(5424427008 u^3))-((-75088+88203 ei^2) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-72052106353+71495361210 \[Nu]))/(21542599465261056 u^3)+(3323 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(3357854572520448 ei u^5)+prStarDot ((2225617099 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(5608724121133056 ei u^7)+(Sqrt[\[Pi]/10] \[Nu] (-576142524409+2442692272020 \[Nu]))/(80591486976 u^5)-(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-66526892044441+77204223652164 \[Nu]))/(127471002753024 u^5))+prStarDot^2 (-((99750565 Sqrt[(5 \[Pi])/2] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(934787353522176 ei u^9))-(Sqrt[\[Pi]/10] \[Nu] (-968258184263+4083419100670 \[Nu]))/(94023401472 u^7)+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-4677459782732741+3655486245417188 \[Nu]))/(5247556279999488 u^7))))+1/Zp^3 (-(1/2768793710592)(13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^7 (Sqrt[Zp/u^4]/ei)^(12/19) (-5+\[Nu]) \[Nu]+((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^8 (Sqrt[Zp/u^4]/ei)^(12/19) (-5+\[Nu]) \[Nu])/(2768793710592 u^2)+(3323 Sqrt[\[Pi]/10] prStar^12 u^8 (Sqrt[Zp/u^4]/ei)^(12/19) (-2+\[Nu]) \[Nu])/288078+prStar^2 (-(((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^7 (Sqrt[Zp/u^4]/ei)^(12/19) (-5+\[Nu]) \[Nu])/(14980056 u))+1/105214161002496 11 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^6 u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-43+11 \[Nu])-1/105214161002496 11 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^5 u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-43+11 \[Nu])+(3323 Sqrt[\[Pi]/10] prStarDot^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-421+107 \[Nu]))/(21893928 u^5)+(3323 (-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-421+107 \[Nu]))/(1643971265664 u^3))+prStar^10 ((3323 (-75088+88203 ei^2) Sqrt[\[Pi]/10] u^9 (Sqrt[Zp/u^4]/ei)^(12/19) (-2+\[Nu]) \[Nu])/21631200864+(3323 Sqrt[\[Pi]/10] prStarDot^2 u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2737+1128 \[Nu]))/69330772)+prStar^4 (-((11 (-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^5 u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-43+11 \[Nu]))/569242128)+1/7515297214464 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^4 u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-38+11 \[Nu])-1/7515297214464 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^3 u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-38+11 \[Nu])+(3323 Sqrt[\[Pi]/10] prStarDot^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-391+101 \[Nu]))/(10946964 u^4)+(3323 Sqrt[\[Pi]/10] prStarDot^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-9839+2851 \[Nu]))/(207992316 u^2)+(3323 (-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-26537+7507 \[Nu]))/31235454047616)+prStar^8 (-(((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-249+71 \[Nu]))/569242128)+(3323 (-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^2 u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-16783+6407 \[Nu]))/31235454047616+prStarDot^3 (-((13 Sqrt[\[Pi]/10] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(4334997744 ei))+(Sqrt[\[Pi]/10] u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-500126450+243630429 \[Nu]))/13103515908)+prStarDot^4 ((4192513 Sqrt[\[Pi]] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(951479984835072 Sqrt[10] ei)+(Sqrt[\[Pi]/10] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-803196928265+259102691436 \[Nu]))/2703068138736))+prStar^6 (1/105214161002496 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^2 u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-249+71 \[Nu])-1/105214161002496 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-249+71 \[Nu])+(Sqrt[\[Pi]/10] prStarDot^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-199872091+55829723 \[Nu]))/(623976948 u)+prStarDot^5 ((13 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(8669995488 ei u)+(Sqrt[\[Pi]/10] u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3140811487+1108152003 \[Nu]))/26207031816)+prStarDot^4 (((-75088+88203 ei^2) Sqrt[\[Pi]/10] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-6631498997+2101983513 \[Nu]))/1967833604999808+1/(43818157196352 ei) Sqrt[\[Pi]/10] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))+prStarDot^3 (-(((-75088+88203 ei^2) Sqrt[\[Pi]/10] u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-5975980+1635459 \[Nu]))/6473136858552)-1/(87636314392704 ei) Sqrt[\[Pi]/10] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))))+1/Zp^4 (prStar^2 (-(((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-77+23 \[Nu]))/(189747376 u))-1/35071387000832 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^8 u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-77+23 \[Nu]))+prStar^12 (-(((-75088+88203 ei^2) Sqrt[\[Pi]/10] u^12 (Sqrt[Zp/u^4]/ei)^(12/19) (-2+\[Nu]) \[Nu])/7490028)-(3323 Sqrt[\[Pi]/10] prStarDot u^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-73+27 \[Nu]))/7297976+(3323 Sqrt[\[Pi]/10] prStarDot^2 u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-271+107 \[Nu]))/21893928)+prStar^4 ((16615 Sqrt[(5 \[Pi])/2] prStarDot^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-67+21 \[Nu]))/(138661544 u^4)-(16615 Sqrt[(5 \[Pi])/2] prStarDot^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-67+21 \[Nu]))/(138661544 u^2)-((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-77+23 \[Nu]))/189747376-((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^7 u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2925+868 \[Nu]))/1802600072-1/333178176507904 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^6 u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2925+868 \[Nu]))+prStar^6 (-(((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^6 u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2925+868 \[Nu]))/1802600072)-((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^5 u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-22325+7511 \[Nu]))/10815600432-1/1999069059047424 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^4 u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-22325+7511 \[Nu])-(3323 Sqrt[\[Pi]/10] prStarDot^7 u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-368721+118925 \[Nu]))/7903708008+(3323 Sqrt[\[Pi]/10] prStarDot^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-826609+261315 \[Nu]))/(15807416016 u))+prStar^10 (-(((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot u^11 (Sqrt[Zp/u^4]/ei)^(12/19) (-2+\[Nu]) \[Nu])/7490028)-((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] u^13 (Sqrt[Zp/u^4]/ei)^(12/19) (-2+\[Nu]) \[Nu])/1384396855296-((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^2 u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-6026+2529 \[Nu]))/5407800216-(3323 Sqrt[\[Pi]/10] prStarDot^3 u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-47271+16675 \[Nu]))/1129101144+prStarDot^4 ((13 Sqrt[(5 \[Pi])/2] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(36606647616 ei)+(Sqrt[\[Pi]/10] u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-56523254759+19456520685 \[Nu]))/331955736336))+prStar^8 (-(((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^3 u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-6026+2529 \[Nu]))/5407800216)-1/999534529523712 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^2 u^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-6026+2529 \[Nu])+prStarDot^5 ((13 Sqrt[(5 \[Pi])/2] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(36606647616 ei)-(Sqrt[\[Pi]/10] u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-9328696133+3167074743 \[Nu]))/41494467042)+prStarDot^6 (-((13 Sqrt[(5 \[Pi])/2] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(73213295232 ei))+(Sqrt[\[Pi]/10] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-44907603337+14687812377 \[Nu]))/165977868168)+prStarDot^4 (-(((-75088+88203 ei^2) Sqrt[\[Pi]/10] u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-169871918+57924783 \[Nu]))/81993066874992)+1/(740039988205056 ei) Sqrt[(5 \[Pi])/2] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))))+1/Zp ((37765681 Sqrt[\[Pi]/10] prStarDot^8 (Sqrt[Zp/u^4]/ei)^(12/19) (-5+\[Nu]) \[Nu])/(6655754112 u^10)-(37765681 Sqrt[\[Pi]/10] prStarDot^7 (Sqrt[Zp/u^4]/ei)^(12/19) (-5+\[Nu]) \[Nu])/(6655754112 u^8)+(3323 (-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3+\[Nu]))/(43262401728 u^4)+1/(7996276236189696 u^2) 3323 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3+\[Nu])+prStar^8 (-((527 Sqrt[(5 \[Pi])/2] u^2 (-2+\[Nu]) \[Nu])/1677312)-(37765681 Sqrt[\[Pi]/10] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) (-2+\[Nu]) \[Nu])/525454272)+prStar^6 ((3323 (-75088+88203 ei^2) Sqrt[\[Pi]/10] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3+2 \[Nu]))/43262401728+prStarDot ((Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(56038752 ei u)-(Sqrt[\[Pi]/10] u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-105559596649+34158802923 \[Nu]))/5311291781376)+prStarDot^2 (-((527 Sqrt[(5 \[Pi])/2] \[Nu] (-22+7 \[Nu]))/(3354624 u))-(103013 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(1537479199872 ei u^3)-(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2763318814401+780104006591 \[Nu]))/(3634041745152 u)))+prStar^4 ((3323 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3+2 \[Nu]))/7996276236189696+prStarDot^3 (-((103013 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(1537479199872 ei u^4))+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-714528028156+1619294500005 \[Nu]))/(34523396578944 u^2))+prStarDot^4 (-((527 Sqrt[(5 \[Pi])/2] \[Nu] (-65+17 \[Nu]))/(6709248 u^4))+(103013 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(3074958399744 ei u^6)-(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-84531118597413+23518320160517 \[Nu]))/(69046793157888 u^4))+prStarDot (-(((-75088+88203 ei^2) Sqrt[\[Pi]/10] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2833+4452 \[Nu]))/23908169376)+(Sqrt[\[Pi]] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(3681858083904 Sqrt[10] ei))+prStarDot^2 (((-75088+88203 ei^2) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-39088351655+40356409548 \[Nu]))/45478821093328896-(70919 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(134687277853320192 ei u^2)))+prStar^2 (((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (14875+9969 \[Nu]))/(43262401728 u^3)-(Sqrt[\[Pi]/10] prStarDot^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-24251206893+240738397 \[Nu]))/(252918656256 u^5)+prStarDot^6 (-((527 Sqrt[(5 \[Pi])/2] \[Nu] (-29+7 \[Nu]))/(6709248 u^7))-(Sqrt[(5 \[Pi])/2] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-34378741133+9894608422 \[Nu]))/(379377984384 u^7))+prStarDot^3 (((-75088+88203 ei^2) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-207398+127239 \[Nu]))/(454255218144 u)-(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(7363716167808 ei u^3))+prStarDot^2 (((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-380570+408849 \[Nu]))/167921800959983616+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(552926719608367104 ei u))+prStarDot (-(1/8837989524209664)(13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2833+4452 \[Nu])-(Sqrt[\[Pi]/10] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(1105853439216734208 ei))))+1/Zp^2 (-((3323 (-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^8 (Sqrt[Zp/u^4]/ei)^(12/19) (-5+\[Nu]) \[Nu])/(43262401728 u^6))+(3323 (-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^7 (Sqrt[Zp/u^4]/ei)^(12/19) (-5+\[Nu]) \[Nu])/(43262401728 u^4)-((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3+\[Nu]))/2768793710592-1/16992087001903104 (-85173368430592+100049896330752 ei^2-16596837042045 ei^4+4693845286260 ei^6) Sqrt[\[Pi]/10] prStarDot^4 u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3+\[Nu])+prStar^10 ((Sqrt[(5 \[Pi])/2] u^5 (-2+\[Nu]) \[Nu])/6552+(251382269 Sqrt[\[Pi]/10] u^5 (Sqrt[Zp/u^4]/ei)^(12/19) (-2+\[Nu]) \[Nu])/9983631168)+prStar^2 (-(1/922931236864)(13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^3 u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu]^2-1/5664029000634368 (-85173368430592+100049896330752 ei^2-16596837042045 ei^4+4693845286260 ei^6) Sqrt[\[Pi]/10] prStarDot^2 u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu]^2-1/2768793710592 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^4 u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3+\[Nu])+(3323 (-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-587+83 \[Nu]))/(1643971265664 u)-(37765681 Sqrt[\[Pi]/10] prStarDot^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-611+145 \[Nu]))/(252918656256 u^7)+prStarDot^7 ((Sqrt[(5 \[Pi])/2] \[Nu] (-19+5 \[Nu]))/(26208 u^5)+(3323 Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-421+107 \[Nu]))/(6913872 u^5))+prStarDot^6 (-((Sqrt[(5 \[Pi])/2] \[Nu] (-19+5 \[Nu]))/(26208 u^3))+(3323 (-75088+88203 ei^2) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3337+1307 \[Nu]))/(9863827593984 u^3)))+prStar^8 (-((Sqrt[(5 \[Pi])/2] u^6 (-2+\[Nu]) \[Nu])/6552)+(3323 (-75088+88203 ei^2) Sqrt[\[Pi]/10] u^6 (Sqrt[Zp/u^4]/ei)^(12/19) (-2+\[Nu]) \[Nu])/6830905536+prStarDot ((Sqrt[(5 \[Pi])/2] u^4 \[Nu] (1+\[Nu]))/26208+(3323 Sqrt[\[Pi]/10] u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-449+331 \[Nu]))/131363568)+prStarDot^2 ((Sqrt[(5 \[Pi])/2] u^2 \[Nu] (-11+4 \[Nu]))/6552-(Sqrt[\[Pi]] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(304210368 Sqrt[10] ei)+(Sqrt[\[Pi]/10] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-6445336770135+2594596466462 \[Nu]))/25228635961536))+prStar^6 (-((3323 (-75088+88203 ei^2) Sqrt[(5 \[Pi])/2] prStarDot u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (27+\[Nu]))/1643971265664)-((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3+2 \[Nu]))/2768793710592+prStarDot^3 ((Sqrt[(5 \[Pi])/2] u \[Nu] (-17+7 \[Nu]))/26208-(267629 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(25038946969344 ei u)+(Sqrt[\[Pi]/10] u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2042474797301+675352406148 \[Nu]))/7966937672064)+prStarDot^4 ((Sqrt[(5 \[Pi])/2] \[Nu] (-16+5 \[Nu]))/(6552 u)+(103013 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(12519473484672 ei u^3)+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-66967954183393+26276261225277 \[Nu]))/(302743631538432 u))+prStarDot^2 (-((Sqrt[(5 \[Pi])/2] u^3 \[Nu] (-35+13 \[Nu]))/26208)+((-75088+88203 ei^2) Sqrt[\[Pi]/10] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-283303403+117888995 \[Nu]))/69046793157888-1/(19987229598336 ei) Sqrt[\[Pi]/10] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu]))))+prStar^4 (-(1/2768793710592)(13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3+2 \[Nu])-1/16992087001903104 (-85173368430592+100049896330752 ei^2-16596837042045 ei^4+4693845286260 ei^6) Sqrt[\[Pi]/10] u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3+2 \[Nu])+prStarDot^5 ((Sqrt[(5 \[Pi])/2] \[Nu] (-37+11 \[Nu]))/(26208 u^2)+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-55706249+15368875 \[Nu]))/(131363568 u^2))+prStarDot^6 ((Sqrt[(5 \[Pi])/2] \[Nu] (-7+2 \[Nu]))/(6552 u^4)-(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-313663253495+2220735946 \[Nu]))/(7208181703296 u^4))+prStarDot^3 (((-75088+88203 ei^2) Sqrt[\[Pi]/10] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-21035983+2692410 \[Nu]))/17261698289472-(Sqrt[\[Pi]] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(19987229598336 Sqrt[10] ei))+prStarDot^4 (-((Sqrt[(5 \[Pi])/2] \[Nu] (-23+7 \[Nu]))/13104)+((-75088+88203 ei^2) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-150619179+55402550 \[Nu]))/34523396578944+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(39974459196672 ei u^2))+prStarDot^2 (-(((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (36829+306012 \[Nu]))/335843601919967232)+(Sqrt[\[Pi]/10] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(6003204384319414272 ei)))))+\[Eta]^5 (-((2713 Sqrt[5/2] \[Pi]^(3/2) u^(7/2) \[Nu] (-1+4 \[Nu]))/77616)+(Sqrt[5/2] (16281260130170241024-18937002030461609472 ei^2-8269850980891374336 ei^4+10711362178096056835 ei^6) \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-2833+4452 \[Nu]))/(3960180124494275712909312 ei)+((-85173368430592+100049896330752 ei^2-16596837042045 ei^4+4693845286260 ei^6) \[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3763903+41126916 \[Nu]))/(39051894031253789736960 Sqrt[10])-(1451155259783 \[Pi]^(3/2) Zp^4 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(50487257958957711360 Sqrt[10] ei^2 u^(25/2))+prStar^6 (-((377 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(9222377472 ei u^(3/2)))+(2080069 \[Pi]^(3/2) prStarDot^2 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(57231878787072 Sqrt[10] ei^2 u^(7/2))-(31 \[Pi]^(3/2) prStarDot (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(4172027904 Sqrt[10] ei^2 u^(3/2))+(Sqrt[5/2] \[Pi]^(3/2) Sqrt[u] \[Nu] (-1187107037+2521936958 \[Nu]))/6789758976+(377 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-75185216647+49364401380 \[Nu]))/(27315214875648 ei u^(3/2))-(\[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3615615034686785+2295306387963408 \[Nu]))/(792141231393792 Sqrt[10]))+prStarDot^5 ((377 \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(147558039552 Sqrt[10] ei u^(17/2))+(Sqrt[5/2] \[Pi]^(3/2) \[Nu] (512011711+142549421 \[Nu]))/(6789758976 u^(13/2))+(377 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (841527338471+318215191836 \[Nu]))/(437043438010368 ei u^(17/2))-(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (190469022397351547+73754160526515084 \[Nu]))/(63371298511503360 Sqrt[10] u^(13/2)))+prStarDot^6 ((377 \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(590232158208 Sqrt[10] ei u^(21/2))-(Sqrt[5/2] \[Pi]^(3/2) \[Nu] (1059295301+381219583 \[Nu]))/(27159035904 u^(17/2))-(377 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (1900184755873+828244057692 \[Nu]))/(1748173752041472 ei u^(21/2))+(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (396153103725619693+185349703162857996 \[Nu]))/(253485194046013440 Sqrt[10] u^(17/2)))+(29 \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (242211766474496 (-3920527+15455580 \[Nu])-5529780672 ei^2 (-1859009125901+8124219720708 \[Nu])-257754 ei^4 (-5807829430373107+10448813703644316 \[Nu])+455 ei^6 (-1696052141317888257+3349191345990271600 \[Nu])))/(75174896010163545243648 Sqrt[10] ei)+1/Zp^8 (prStar^10 prStarDot^12 (-((377 \[Pi]^(3/2) u^(13/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-265337+8596 \[Nu]))/(2059480486656 Sqrt[10]))+(20735 Sqrt[5/2] \[Pi]^(3/2) u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-87401+88468 \[Nu]))/(28832726813184 ei))+prStar^18 prStarDot^4 (-((4147 Sqrt[5/2] \[Pi]^(3/2) u^(33/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (145148+51743 \[Nu]))/(758755968768 ei))-(377 \[Pi]^(3/2) u^(37/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (128756+117053 \[Nu]))/(54196854912 Sqrt[10]))+prStar^12 prStarDot^10 (-((377 Sqrt[5/2] \[Pi]^(3/2) u^(19/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-394859315+6811239 \[Nu]))/156520516985856)+(4147 Sqrt[5/2] \[Pi]^(3/2) u^(15/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (361522067+49380045 \[Nu]))/(1095643618900992 ei))+prStar^16 prStarDot^6 (-((377 \[Pi]^(3/2) u^(31/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (2697129041+60947775 \[Nu]))/(156520516985856 Sqrt[10]))+(4147 Sqrt[5/2] \[Pi]^(3/2) u^(27/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-2132719532+79959105 \[Nu]))/(2191287237801984 ei))+prStar^14 prStarDot^8 ((377 Sqrt[5/2] \[Pi]^(3/2) u^(25/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-37115075+24369839 \[Nu]))/78260258492928+(4147 Sqrt[5/2] \[Pi]^(3/2) u^(21/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-957275594+294535139 \[Nu]))/(2191287237801984 ei)))+prStarDot^4 (-((Sqrt[5/2] \[Pi]^(3/2) \[Nu] (62973571+161596937 \[Nu]))/(3394879488 u^(9/2)))+(Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (152961728309+47470964988 \[Nu]))/(10097451591791542272 ei u^(13/2))-((-75088+88203 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (6891970859883901+2146633947007932 \[Nu]))/(475842406263176429568 Sqrt[10] u^(9/2))-(29 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(745758331895808 ei u^(13/2)))+prStarDot^3 ((13565 Sqrt[5/2] \[Pi]^(3/2) \[Nu] (-1+4 \[Nu]))/(177408 u^(5/2))+(Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-50189+36396 \[Nu]))/(9685173141504 ei u^(9/2))-((-75088+88203 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-64141337+67773276 \[Nu]))/(15738406354944 Sqrt[10] u^(5/2))+(29 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(93219791486976 ei u^(9/2)))+Zp^3 ((2031011280479242223 \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(1082285251414584666882048 Sqrt[10] ei u^(21/2))-(160127617 \[Pi]^(3/2) prStarDot^2 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(2441893494915072 Sqrt[10] ei^2 u^(25/2))+(160127617 \[Pi]^(3/2) prStarDot (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(3052366868643840 Sqrt[10] ei^2 u^(21/2))+(160127617 \[Pi]^(3/2) prStar^2 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(3052366868643840 Sqrt[10] ei^2 u^(19/2))+(377 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-1515794645476014167+1833821967857018972 \[Nu]))/(1201596739423193530368 ei u^(21/2))-(\[Pi]^(3/2) \[Nu] (-17575846410659450983+17571148615411622140 \[Nu]))/(2032855141048123392 Sqrt[10] u^(17/2))-(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-25303937592212575048564110719+18240610615351430991682111452 \[Nu]))/(4375999037566174662764789760 Sqrt[10] u^(17/2))+(5165407 \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-358112 (-167897917+486037716 \[Nu])+3 ei^2 (-484951841701153+1689108896727444 \[Nu])))/(123413297233007738880 Sqrt[10] ei^2 u^(17/2)))+prStarDot^2 (-((13565 Sqrt[5/2] \[Pi]^(3/2) \[Nu] (-1+4 \[Nu]))/(88704 Sqrt[u]))-(Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-8389219414784 (-47909+26820 \[Nu])+9757639385502 ei^2 (-47909+28036 \[Nu])+4261193166351 ei^4 (-47909+28036 \[Nu])))/(2332063785223323648 ei u^(5/2))-(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (13878665216 (-59843537+49722516 \[Nu])-16302736896 ei^2 (-59843537+52014676 \[Nu])+2704389285 ei^4 (-59843537+52014676 \[Nu])))/(1454480561698504704 Sqrt[10] Sqrt[u])-(29 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(6999687703174053888 ei u^(5/2)))+prStarDot ((2713 Sqrt[5/2] \[Pi]^(3/2) u^(3/2) \[Nu] (-1+4 \[Nu]))/22176+(Sqrt[5/2] (-8389219414784+9757639385502 ei^2+4261193166351 ei^4) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-6937+4908 \[Nu]))/(583015946305830912 ei Sqrt[u])+((13878665216-16302736896 ei^2+2704389285 ei^4) \[Pi]^(3/2) u^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-34916297+45424716 \[Nu]))/(1818100702123130880 Sqrt[10])+(29 \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(1749921925793513472 Sqrt[10] ei Sqrt[u]))+1/Zp^7 (prStar^16 (prStarDot^4 (-((43355 Sqrt[5/2] \[Pi]^(3/2) u^(27/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) (-59+\[Nu]) \[Nu])/(1247953896 ei))-(4901 Sqrt[10] \[Pi]^(3/2) u^(31/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (35+11 \[Nu]))/155994237)+prStarDot^3 ((8671 Sqrt[5/2] \[Pi]^(3/2) u^(31/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) (-59+\[Nu]) \[Nu])/(623976948 ei)+(9802 Sqrt[2/5] \[Pi]^(3/2) u^(35/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (35+11 \[Nu]))/155994237))+prStar^8 (prStarDot^12 (-((216775 Sqrt[5/2] \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-11+6 \[Nu]))/(3951854004 ei))+(4901 Sqrt[10] \[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-29+21 \[Nu]))/987963501)+prStarDot^11 ((43355 Sqrt[5/2] \[Pi]^(3/2) u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-11+6 \[Nu]))/(1975927002 ei)-(9802 Sqrt[2/5] \[Pi]^(3/2) u^(11/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-29+21 \[Nu]))/987963501))+prStar^10 (prStarDot^10 ((4901 Sqrt[5/2] \[Pi]^(3/2) u^(13/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (4407+1013 \[Nu]))/6257102173-(43355 Sqrt[5/2] \[Pi]^(3/2) u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-3457+2977 \[Nu]))/(100113634768 ei))+prStarDot^9 (-((4901 Sqrt[2/5] \[Pi]^(3/2) u^(17/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (4407+1013 \[Nu]))/6257102173)+(8671 Sqrt[5/2] \[Pi]^(3/2) u^(13/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-3457+2977 \[Nu]))/(50056817384 ei)))+prStar^14 (prStarDot^6 (-((997165 Sqrt[5/2] \[Pi]^(3/2) u^(21/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-7531+1227 \[Nu]))/(901022712912 ei))+(4901 Sqrt[5/2] \[Pi]^(3/2) u^(25/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-131357+9627 \[Nu]))/56313919557)+prStarDot^5 ((199433 Sqrt[5/2] \[Pi]^(3/2) u^(25/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-7531+1227 \[Nu]))/(450511356456 ei)-(4901 Sqrt[2/5] \[Pi]^(3/2) u^(29/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-131357+9627 \[Nu]))/56313919557))+prStar^12 (prStarDot^8 (-((43355 Sqrt[5/2] \[Pi]^(3/2) u^(15/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-37297+11863 \[Nu]))/(225255678228 ei))+(4901 Sqrt[10] \[Pi]^(3/2) u^(19/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-31559+12146 \[Nu]))/56313919557)+prStarDot^7 ((8671 Sqrt[5/2] \[Pi]^(3/2) u^(19/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-37297+11863 \[Nu]))/(112627839114 ei)-(9802 Sqrt[2/5] \[Pi]^(3/2) u^(23/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-31559+12146 \[Nu]))/56313919557)))+1/Zp^5 (prStar^4 (prStarDot^12 ((377 Sqrt[5/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-53+22 \[Nu]))/(43787856 u^(5/2))+(172289 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-151+53 \[Nu]))/(1050908544 ei u^(9/2)))+prStarDot^11 (-((377 Sqrt[5/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-53+22 \[Nu]))/(7297976 Sqrt[u]))+(56173 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-151+53 \[Nu]))/(525454272 ei u^(5/2)))+prStarDot^10 (-((29 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) u^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-53+22 \[Nu]))/31614832032)+(25 Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-151+53 \[Nu]))/(2023349250048 ei Sqrt[u]))+prStarDot^9 ((29 (-75088+88203 ei^2) \[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-53+22 \[Nu]))/(15807416016 Sqrt[10])-(5 Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-151+53 \[Nu]))/(1011674625024 ei)))+prStar^14 (prStarDot ((377 Sqrt[5/2] \[Pi]^(3/2) u^(29/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-67+5 \[Nu]))/3456936-(17719 \[Pi]^(3/2) u^(25/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-139+41 \[Nu]))/(10370808 Sqrt[10] ei))+prStarDot^2 ((377 Sqrt[5/2] \[Pi]^(3/2) u^(21/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-266134643+81550009 \[Nu]))/(569066976576 ei)-(Sqrt[5/2] \[Pi]^(3/2) u^(25/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-12330626509+2439295445 \[Nu]))/379377984384))+prStar^6 (prStarDot^8 (-((29 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) u^(9/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-35271+19973 \[Nu]))/7208181703296)+(5 Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) u^(5/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-87273+30265 \[Nu]))/(57665453626368 ei))+prStarDot^7 ((29 (-75088+88203 ei^2) \[Pi]^(3/2) u^(13/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-35271+19973 \[Nu]))/(3604090851648 Sqrt[10])-(Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-87273+30265 \[Nu]))/(28832726813184 ei))+prStarDot^9 (-((377 Sqrt[5/2] \[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-19159+13285 \[Nu]))/1663938528)+(377 \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-20019183+6556715 \[Nu]))/(59901787008 Sqrt[10] ei))+prStarDot^10 ((377 \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-18400005888+6388213955 \[Nu]))/(5406136277472 Sqrt[10] ei u^(3/2))-(Sqrt[5/2] \[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-836803042993+314639199791 \[Nu]))/43249090219776))+prStar^8 (prStarDot^6 (-((29 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) u^(15/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-100909+33775 \[Nu]))/7208181703296)+(5 Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) u^(11/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-138947+45917 \[Nu]))/(57665453626368 ei))+prStarDot^5 ((29 (-75088+88203 ei^2) \[Pi]^(3/2) u^(19/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-100909+33775 \[Nu]))/(3604090851648 Sqrt[10])-(Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) u^(15/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-138947+45917 \[Nu]))/(28832726813184 ei))+prStarDot^7 (-((377 Sqrt[5/2] \[Pi]^(3/2) u^(11/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-161643+21433 \[Nu]))/4991815584)-(377 \[Pi]^(3/2) u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-48079385+18641088 \[Nu]))/(59901787008 Sqrt[10] ei))+prStarDot^8 ((377 \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-34672525734821+11783312209321 \[Nu]))/(3286930856702976 Sqrt[10] ei)-(Sqrt[5/2] \[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-62458081452023+25376670461141 \[Nu]))/821732714175744))+prStar^12 (-((1721758817 \[Pi]^(3/2) prStarDot^6 u^(11/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(23139993231188951040 Sqrt[10] ei^2))+prStarDot^2 (-((29 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) u^(27/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-67+5 \[Nu]))/19967262336)+(5 Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) u^(23/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-139+41 \[Nu]))/(319476197376 ei))+prStarDot ((29 (-75088+88203 ei^2) \[Pi]^(3/2) u^(31/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-67+5 \[Nu]))/(9983631168 Sqrt[10])-(Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) u^(27/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-139+41 \[Nu]))/(159738098688 ei))+prStarDot^3 ((4901 Sqrt[5/2] \[Pi]^(3/2) u^(23/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-25775+5929 \[Nu]))/4991815584-(377 \[Pi]^(3/2) u^(19/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-44409359+13954584 \[Nu]))/(19967262336 Sqrt[10] ei))+prStarDot^4 ((377 \[Pi]^(3/2) u^(15/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-31372964607091+9939482172554 \[Nu]))/(3286930856702976 Sqrt[10] ei)-(Sqrt[5/2] \[Pi]^(3/2) u^(19/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-104438813210781+27101780404711 \[Nu]))/821732714175744))+prStar^10 (prStarDot^4 (-((29 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) u^(21/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-101909+20623 \[Nu]))/7208181703296)+(5 Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) u^(17/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-98281+30605 \[Nu]))/(57665453626368 ei))+prStarDot^3 ((29 (-75088+88203 ei^2) \[Pi]^(3/2) u^(25/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-101909+20623 \[Nu]))/(3604090851648 Sqrt[10])-(Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) u^(21/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-98281+30605 \[Nu]))/(28832726813184 ei))+prStarDot^5 ((4901 \[Pi]^(3/2) u^(13/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(2477812460508 Sqrt[10] ei)-(377 \[Pi]^(3/2) u^(13/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-54387359137+18503737033 \[Nu]))/(21624545109888 Sqrt[10] ei)+(13 \[Pi]^(3/2) u^(17/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-77387589883+51905889849 \[Nu]))/(27030681387360 Sqrt[10]))+prStarDot^6 (-((4901 \[Pi]^(3/2) u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(707946417288 Sqrt[10] ei))+(377 \[Pi]^(3/2) u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-16066569377096+5275247838185 \[Nu]))/(1095643618900992 Sqrt[10] ei)-(\[Pi]^(3/2) u^(13/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3065021866675403+983803229176009 \[Nu]))/(4108663570878720 Sqrt[10]))))+Zp^2 (-((103013 \[Pi]^(3/2) prStarDot^4 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(60878231175168 Sqrt[10] ei^2 u^(25/2)))+(103013 \[Pi]^(3/2) prStarDot^3 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(7609778896896 Sqrt[10] ei^2 u^(21/2))-(103013 \[Pi]^(3/2) prStar^4 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(3804889448448 Sqrt[10] ei^2 u^(13/2))-(Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-96101931245055+117350164159228 \[Nu]))/(7350944758824242774016 ei u^(13/2))-(Sqrt[5/2] \[Pi]^(3/2) \[Nu] (-97142597495033+197791871887652 \[Nu]))/(90493907632128 u^(9/2))+((-75088+88203 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1296824046521818716573+1039476203357255446484 \[Nu]))/(39837526252353130683432960 Sqrt[10] u^(9/2))-(2550559158211 \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(341972075967802794049536 Sqrt[10] ei u^(13/2))-(3323 \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (152452366606592 (-167897917+486037716 \[Nu])-1277134248 ei^2 (-484951841701153+1689108896727444 \[Nu])+45 ei^4 (-5309669401644560449041+18581994751867246708372 \[Nu])))/(81863927573516872942878720 Sqrt[10] ei^2 u^(9/2))+prStarDot^2 ((2550559158211 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(2974226276806557696 ei u^(21/2))+(145 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-208362364110207+130120433781884 \[Nu]))/(13985390016331776 ei u^(21/2))-(5 Sqrt[5/2] \[Pi]^(3/2) \[Nu] (-94243568410697+197423351086388 \[Nu]))/(103421608722432 u^(17/2))-(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2063484256102882463613+1126280701512926449204 \[Nu]))/(121267316831612829696 Sqrt[10] u^(17/2))+(3323 \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-358112 (-167897917+486037716 \[Nu])+3 ei^2 (-484951841701153+1689108896727444 \[Nu])))/(43954082908471296 Sqrt[10] ei^2 u^(17/2)))+prStarDot (-((2550559158211 \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(743556569201639424 Sqrt[10] ei u^(17/2)))-(29 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-51468325879445+40770404829076 \[Nu]))/(1165449168027648 ei u^(17/2))+(Sqrt[5/2] \[Pi]^(3/2) \[Nu] (-95577087792353+197647985193932 \[Nu]))/(25855402180608 u^(13/2))+(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-564787710946639945391+357730266426059822828 \[Nu]))/(50528048679838679040 Sqrt[10] u^(13/2))-(3323 \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-358112 (-167897917+486037716 \[Nu])+3 ei^2 (-484951841701153+1689108896727444 \[Nu])))/(54942603635589120 Sqrt[10] ei^2 u^(13/2)))+prStar^2 (-((2550559158211 \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(743556569201639424 Sqrt[10] ei u^(15/2)))+(35408249879 \[Pi]^(3/2) prStarDot^2 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(173984911512698880 Sqrt[10] ei^2 u^(19/2))-(183947028007 \[Pi]^(3/2) prStarDot (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(1826841570883338240 Sqrt[10] ei^2 u^(15/2))-(29 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-96101931245055+113031419981948 \[Nu]))/(3496347504082944 ei u^(15/2))+(Sqrt[5/2] \[Pi]^(3/2) \[Nu] (-97142597495033+197907835569332 \[Nu]))/(25855402180608 u^(11/2))+(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1296824046521818716573+1010028863629988696884 \[Nu]))/(151584146039516037120 Sqrt[10] u^(11/2))-(3323 \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-358112 (-167897917+486037716 \[Nu])+3 ei^2 (-484951841701153+1689108896727444 \[Nu])))/(54942603635589120 Sqrt[10] ei^2 u^(11/2))))+prStar^4 ((Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-681782147+363513933 \[Nu]))/(45077908891926528 ei Sqrt[u])-(954521 \[Pi]^(3/2) prStarDot^4 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(28615939393536 Sqrt[10] ei^2 u^(13/2))+(2080069 \[Pi]^(3/2) prStarDot^3 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(57231878787072 Sqrt[10] ei^2 u^(9/2))-(Sqrt[5/2] \[Pi]^(3/2) u^(3/2) \[Nu] (-614580731+2140252754 \[Nu]))/3394879488-((-75088+88203 ei^2) \[Pi]^(3/2) u^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-276125984449135+112455153061359 \[Nu]))/(14870075195724263424 Sqrt[10])-(29 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(46609895743488 ei Sqrt[u])+prStarDot^2 ((4509098833898767 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(2818451175558814236672 ei u^(9/2))-(Sqrt[5/2] \[Pi]^(3/2) \[Nu] (-165814676092319+464123369983364 \[Nu]))/(30164635877376 u^(5/2))+(29 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-380691233976839707+466362716976884364 \[Nu]))/(4417635071408799744 ei u^(9/2))-(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-265754038405153102990745+271556232747086245581012 \[Nu]))/(19152656852092851290112 Sqrt[10] u^(5/2))+(1697 \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-358112 (-167897917+486037716 \[Nu])+3 ei^2 (-484951841701153+1689108896727444 \[Nu])))/(27547610989510656 Sqrt[10] ei^2 u^(5/2)))+prStarDot (-((66935731 \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(23002286211072 Sqrt[10] ei u^(5/2)))-(29 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (53733335455+74370975497 \[Nu]))/(13657607437824 ei u^(5/2))+(Sqrt[5/2] \[Pi]^(3/2) \[Nu] (-97414455419+294036210398 \[Nu]))/(47528312832 Sqrt[u])+(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-526149187396015+7332906120860428 \[Nu]))/(6337129851150336 Sqrt[10] Sqrt[u])-(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-358112 (-167897917+486037716 \[Nu])+3 ei^2 (-484951841701153+1689108896727444 \[Nu])))/(60244082933760 Sqrt[10] ei^2 Sqrt[u])))+1/Zp^6 (prStar^16 prStarDot^2 ((4901 Sqrt[5/2] \[Pi]^(3/2) u^(31/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (43+7 \[Nu]))/65681784+(17719 \[Pi]^(3/2) u^(27/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-79+11 \[Nu]))/(49261338 Sqrt[10] ei))+prStar^6 (prStarDot^12 ((4901 Sqrt[5/2] \[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-193+107 \[Nu]))/1663938528-(56173 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-283+125 \[Nu]))/(14975446752 ei u^(3/2)))+prStarDot^11 (-((4901 Sqrt[5/2] \[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-193+107 \[Nu]))/1247953896)+(9425 Sqrt[5/2] \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-283+125 \[Nu]))/(1247953896 ei))+prStarDot^10 (-((377 (-75088+88203 ei^2) \[Pi]^(3/2) u^(9/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-193+107 \[Nu]))/(3604090851648 Sqrt[10]))+(5 Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) u^(5/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-283+125 \[Nu]))/(28832726813184 ei)))+prStar^8 (prStarDot^9 (-((4901 Sqrt[5/2] \[Pi]^(3/2) u^(11/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (1801+1981 \[Nu]))/5927781006)+(1885 Sqrt[5/2] \[Pi]^(3/2) u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-51056+23635 \[Nu]))/(11855562012 ei))+prStarDot^8 (-((377 (-75088+88203 ei^2) \[Pi]^(3/2) u^(15/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (1801+1981 \[Nu]))/(17119431545328 Sqrt[10]))+(Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) u^(11/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-51056+23635 \[Nu]))/(273910904725248 ei))+prStarDot^10 ((24505 Sqrt[5/2] \[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (907+391 \[Nu]))/11855562012-(377 \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-67056527+23303355 \[Nu]))/(3035023875072 Sqrt[10] ei)))+prStar^10 (prStarDot^7 (-((53911 Sqrt[5/2] \[Pi]^(3/2) u^(17/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2147+761 \[Nu]))/11855562012)+(1885 Sqrt[5/2] \[Pi]^(3/2) u^(13/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-34219+10954 \[Nu]))/(3387303432 ei))+prStarDot^6 (-((4147 (-75088+88203 ei^2) \[Pi]^(3/2) u^(21/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2147+761 \[Nu]))/(34238863090656 Sqrt[10]))+(Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) u^(17/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-34219+10954 \[Nu]))/(78260258492928 ei))+prStarDot^8 ((4901 Sqrt[5/2] \[Pi]^(3/2) u^(13/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-85259+9265 \[Nu]))/47422248048+(377 \[Pi]^(3/2) u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-48738355+253525116 \[Nu]))/(9105071625216 Sqrt[10] ei)))+prStar^14 (prStarDot^3 ((4901 Sqrt[5/2] \[Pi]^(3/2) u^(29/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (43+7 \[Nu]))/65681784+(1885 Sqrt[5/2] \[Pi]^(3/2) u^(25/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-79+11 \[Nu]))/(32840892 ei))+prStarDot^2 ((377 (-75088+88203 ei^2) \[Pi]^(3/2) u^(33/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (43+7 \[Nu]))/(189688992192 Sqrt[10])+(Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) u^(29/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-79+11 \[Nu]))/(758755968768 ei))+prStarDot^4 (-((4901 Sqrt[5/2] \[Pi]^(3/2) u^(25/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-247943+40877 \[Nu]))/94844496096)+(377 \[Pi]^(3/2) u^(21/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-2429033709+579594334 \[Nu]))/(9105071625216 Sqrt[10] ei)))+prStar^12 (prStarDot^5 (-((4901 Sqrt[5/2] \[Pi]^(3/2) u^(23/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-18407+2081 \[Nu]))/5927781006)+(1885 Sqrt[5/2] \[Pi]^(3/2) u^(19/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-221344+49225 \[Nu]))/(23711124024 ei))+prStarDot^4 (-((377 (-75088+88203 ei^2) \[Pi]^(3/2) u^(27/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-18407+2081 \[Nu]))/(17119431545328 Sqrt[10]))+(Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) u^(23/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-221344+49225 \[Nu]))/(547821809450496 ei))+prStarDot^6 ((1134284801 \[Pi]^(3/2) u^(15/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(1156999661559447552 Sqrt[10] ei)+(377 \[Pi]^(3/2) u^(15/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-65786485816819+27862207107276 \[Nu]))/(315545362243485696 Sqrt[10] ei)-(\[Pi]^(3/2) u^(19/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (6443865375192037+7819406950630764 \[Nu]))/(788863405608714240 Sqrt[10]))))+prStar^2 ((2713 Sqrt[5/2] \[Pi]^(3/2) u^(5/2) \[Nu] (-1+4 \[Nu]))/22176-(31 \[Pi]^(3/2) prStarDot^6 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(667524464640 Sqrt[10] ei^2 u^(19/2))-(31 \[Pi]^(3/2) prStarDot^5 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(66752446464 Sqrt[10] ei^2 u^(15/2))+(Sqrt[5/2] \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (9757639385502 ei^2 (-2833+4148 \[Nu])+4261193166351 ei^4 (-2833+4148 \[Nu])-8389219414784 (-2833+4452 \[Nu])))/(583015946305830912 ei)+(\[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-16302736896 ei^2 (3763903+38261716 \[Nu])+2704389285 ei^4 (3763903+38261716 \[Nu])+13878665216 (3763903+41126916 \[Nu])))/(1818100702123130880 Sqrt[10])+(29 \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(1749921925793513472 Sqrt[10] ei)+prStarDot^4 (-((575970775 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(2024201186574336 ei u^(15/2)))+(Sqrt[5/2] \[Pi]^(3/2) \[Nu] (-20505410061+68209552957 \[Nu]))/(21123694592 u^(11/2))-(29 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-30295838463803+11340231412848 \[Nu]))/(437043438010368 ei u^(15/2))+(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-439889030759611495+169344708877538364 \[Nu]))/(50697038809202688 Sqrt[10] u^(11/2))-(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-358112 (-167897917+486037716 \[Nu])+3 ei^2 (-484951841701153+1689108896727444 \[Nu])))/(96390532694016 Sqrt[10] ei^2 u^(11/2)))+prStarDot^3 ((200609735 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(337366864429056 ei u^(11/2))-(5 Sqrt[5/2] \[Pi]^(3/2) \[Nu] (-41600214149+125393066330 \[Nu]))/(95056625664 u^(7/2))+(29 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-1564394050962+1707127722599 \[Nu]))/(27315214875648 ei u^(11/2))-(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-197174779915571163+208496548614808652 \[Nu]))/(25348519404601344 Sqrt[10] u^(7/2))+(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-358112 (-167897917+486037716 \[Nu])+3 ei^2 (-484951841701153+1689108896727444 \[Nu])))/(48195266347008 Sqrt[10] ei^2 u^(7/2)))+prStarDot^2 ((Sqrt[5/2] \[Pi]^(3/2) \[Nu] (-46564927357+145101537007 \[Nu]))/(23764156416 u^(3/2))+(Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-163404898447+152671081758 \[Nu]))/(2344051262380179456 ei u^(7/2))-((-75088+88203 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-35901075499038007+33837702495799164 \[Nu]))/(475842406263176429568 Sqrt[10] u^(3/2))+(66935731 \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(3022592417279705088 Sqrt[10] ei u^(7/2))+(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (152452366606592 (-167897917+486037716 \[Nu])-1277134248 ei^2 (-484951841701153+1689108896727444 \[Nu])+45 ei^4 (-5309669401644560449041+18581994751867246708372 \[Nu])))/(25646593851352403804160 Sqrt[10] ei^2 u^(3/2)))+prStarDot (-((Sqrt[5/2] \[Pi]^(3/2) Sqrt[u] \[Nu] (-969935473+3271906036 \[Nu]))/1205428224)-(Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (20261973 ei^2 (-16699582673+15081616368 \[Nu])-17420416 (-16699582673+15136543240 \[Nu])))/(755648104319926272 ei u^(3/2))-(118652591 \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(10579073460478967808 Sqrt[10] ei u^(3/2))+(\[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (88203 ei^2 (-59416498233481+68534809456068 \[Nu])-75088 (-59416498233481+68812839295428 \[Nu])))/(3022592417279705088 Sqrt[10])-(\[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (152452366606592 (-167897917+486037716 \[Nu])-1277134248 ei^2 (-484951841701153+1689108896727444 \[Nu])+45 ei^4 (-5309669401644560449041+18581994751867246708372 \[Nu])))/(89763078479733413314560 Sqrt[10] ei^2)))+1/Zp^4 (prStar^14 ((185107 \[Pi]^(3/2) u^(21/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) (-2+\[Nu]) \[Nu])/(1091664 Sqrt[10] ei)-(377 Sqrt[5/2] \[Pi]^(3/2) u^(25/2) (Sqrt[Zp/u^4]/ei)^(12/19) (-2+\[Nu]) \[Nu])/60648)+prStar^2 (prStarDot^12 ((377 Sqrt[5/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-77+23 \[Nu]))/(73747968 u^(11/2))-(406783 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-107+29 \[Nu]))/(442487808 ei u^(15/2)))+prStarDot^11 ((377 Sqrt[5/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-77+23 \[Nu]))/(9218496 u^(7/2))+(172289 \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-107+29 \[Nu]))/(55310976 Sqrt[10] ei u^(11/2)))+prStarDot^10 ((29 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-77+23 \[Nu]))/(8874338816 u^(3/2))-(149 (-17420416+20261973 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-107+29 \[Nu]))/(1277904789504 Sqrt[10] ei u^(7/2)))+prStarDot^9 (-((29 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-77+23 \[Nu]))/6655754112)+(5 Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-107+29 \[Nu]))/(106492065792 ei u^(3/2)))+prStarDot^8 (-((29 (13878665216-16302736896 ei^2+2704389285 ei^4) \[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-77+23 \[Nu]))/(615098172014592 Sqrt[10]))-(Sqrt[5/2] (-8389219414784+9757639385502 ei^2+4261193166351 ei^4) \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-107+29 \[Nu]))/(25641905045858304 ei)))+prStar^12 ((47 (-17420416+20261973 ei^2) \[Pi]^(3/2) u^(23/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) (-2+\[Nu]) \[Nu])/(6305451264 Sqrt[10] ei)-(29 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) u^(27/2) (Sqrt[Zp/u^4]/ei)^(12/19) (-2+\[Nu]) \[Nu])/262727136+prStarDot ((15 Sqrt[5/2] \[Pi]^(3/2) u^(23/2) (-3+\[Nu]) \[Nu])/7168+(377 \[Pi]^(3/2) u^(19/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-125296361+53816287 \[Nu]))/(29950893504 Sqrt[10] ei)-(Sqrt[5/2] \[Pi]^(3/2) u^(23/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-6006401867+2350767201 \[Nu]))/39934524672)+prStarDot^2 (-((75 Sqrt[5/2] \[Pi]^(3/2) u^(19/2) (-3+\[Nu]) \[Nu])/14336)-(377 \[Pi]^(3/2) u^(15/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-185594975+73279329 \[Nu]))/(59901787008 Sqrt[10] ei)+(Sqrt[5/2] \[Pi]^(3/2) u^(19/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-21419905783+7780605861 \[Nu]))/79869049344))+prStar^4 (prStarDot^7 (-((29 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2925+868 \[Nu]))/63229664064)+(5 Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-7179+2129 \[Nu]))/(2023349250048 ei))+prStarDot^6 (-((29 (13878665216-16302736896 ei^2+2704389285 ei^4) \[Pi]^(3/2) u^(11/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2925+868 \[Nu]))/(5843432634138624 Sqrt[10]))-(Sqrt[5/2] (-8389219414784+9757639385502 ei^2+4261193166351 ei^4) \[Pi]^(3/2) u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-7179+2129 \[Nu]))/(487196195871307776 ei))+prStarDot^9 ((15 Sqrt[5/2] \[Pi]^(3/2) (-3+\[Nu]) \[Nu])/(7168 Sqrt[u])+(377 \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-3851730739+1111584225 \[Nu]))/(379377984384 Sqrt[10] ei u^(5/2))-(Sqrt[5/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-134152186409+41784687687 \[Nu]))/(758755968768 Sqrt[u]))+prStarDot^10 (-((75 Sqrt[5/2] \[Pi]^(3/2) (-3+\[Nu]) \[Nu])/(14336 u^(5/2)))-(377 \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-48743087017+14342592299 \[Nu]))/(3035023875072 Sqrt[10] ei u^(9/2))+(Sqrt[5/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-591896259067+185268691059 \[Nu]))/(1517511937536 u^(5/2)))+prStarDot^8 ((29 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) u^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-5849+1730 \[Nu]))/252918656256-(\[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-34840832 (-149810+55963 \[Nu])+20261973 ei^2 (-305263+110045 \[Nu])))/(24280191000576 Sqrt[10] ei Sqrt[u])))+prStar^6 (prStarDot^5 (-((29 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) u^(13/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-22325+7511 \[Nu]))/379377984384)+(5 Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-27113+9167 \[Nu]))/(6070047750144 ei))+prStarDot^4 (-((29 (13878665216-16302736896 ei^2+2704389285 ei^4) \[Pi]^(3/2) u^(17/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-22325+7511 \[Nu]))/(35060595804831744 Sqrt[10]))-(Sqrt[5/2] (-8389219414784+9757639385502 ei^2+4261193166351 ei^4) \[Pi]^(3/2) u^(13/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-27113+9167 \[Nu]))/(1461588587613923328 ei))+prStarDot^7 ((15 Sqrt[5/2] \[Pi]^(3/2) u^(5/2) (-3+\[Nu]) \[Nu])/1792+(377 \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-317868319291+98790640216 \[Nu]))/(10812272554944 Sqrt[10] ei)-(5 Sqrt[5/2] \[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-6232986771267+1974726220127 \[Nu]))/43249090219776)+prStarDot^8 (-((75 Sqrt[5/2] \[Pi]^(3/2) Sqrt[u] (-3+\[Nu]) \[Nu])/3584)-(377 \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-7961222188817+2523564832615 \[Nu]))/(172996360879104 Sqrt[10] ei u^(3/2))+(Sqrt[5/2] \[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-64210028866206+20688465471025 \[Nu]))/43249090219776)+prStarDot^6 ((29 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) u^(9/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (1075+567 \[Nu]))/505837312512+(\[Pi]^(3/2) u^(5/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (141833811 ei^2 (-579725+147947 \[Nu])-17420416 (-4075004+1013057 \[Nu])))/(72840573001728 Sqrt[10] ei)))+prStar^10 (-((Sqrt[5/2] (-8389219414784+9757639385502 ei^2+4261193166351 ei^4) \[Pi]^(3/2) u^(25/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) (-2+\[Nu]) \[Nu])/(1012180462336512 ei))-(29 (13878665216-16302736896 ei^2+2704389285 ei^4) \[Pi]^(3/2) u^(29/2) (Sqrt[Zp/u^4]/ei)^(12/19) (-2+\[Nu]) \[Nu])/(24280191000576 Sqrt[10])-(527 \[Pi]^(3/2) prStarDot^6 u^(5/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(20594804866560 Sqrt[10] ei^2)+(527 \[Pi]^(3/2) prStarDot^5 u^(9/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(72081817032960 Sqrt[10] ei^2)+prStarDot ((5 Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) u^(21/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) (-2+\[Nu]) \[Nu])/(4203634176 ei)-(29 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) u^(25/2) (Sqrt[Zp/u^4]/ei)^(12/19) (-2+\[Nu]) \[Nu])/262727136)+prStarDot^3 ((15 Sqrt[5/2] \[Pi]^(3/2) u^(17/2) (-3+\[Nu]) \[Nu])/1792+(377 \[Pi]^(3/2) u^(13/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-430358590237+163355397028 \[Nu]))/(21624545109888 Sqrt[10] ei)-(Sqrt[5/2] \[Pi]^(3/2) u^(17/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-27123175551171+9854946688607 \[Nu]))/43249090219776)+prStarDot^4 (-((75 Sqrt[5/2] \[Pi]^(3/2) u^(13/2) (-3+\[Nu]) \[Nu])/3584)+(4901 Sqrt[5/2] \[Pi]^(3/2) u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(2384661616128 ei)-(377 \[Pi]^(3/2) u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-4579224039768+1719186841889 \[Nu]))/(172996360879104 Sqrt[10] ei)+(\[Pi]^(3/2) u^(13/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2689974262231279+950420075896087 \[Nu]))/(432490902197760 Sqrt[10]))+prStarDot^2 (-((29 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) u^(21/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-9886+3975 \[Nu]))/379377984384)+(\[Pi]^(3/2) u^(17/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (20261973 ei^2 (-1261344+498649 \[Nu])-4355104 (-5028447+1983310 \[Nu])))/(18210143250432 Sqrt[10] ei)))+prStar^8 (prStarDot^3 (-((29 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) u^(19/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-6026+2529 \[Nu]))/189688992192)+(5 Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) u^(15/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-14563+5877 \[Nu]))/(6070047750144 ei))+prStarDot^2 (-((29 (13878665216-16302736896 ei^2+2704389285 ei^4) \[Pi]^(3/2) u^(23/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-6026+2529 \[Nu]))/(17530297902415872 Sqrt[10]))-(Sqrt[5/2] (-8389219414784+9757639385502 ei^2+4261193166351 ei^4) \[Pi]^(3/2) u^(19/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-14563+5877 \[Nu]))/(1461588587613923328 ei))+prStarDot^6 (-((225 Sqrt[5/2] \[Pi]^(3/2) u^(7/2) (-3+\[Nu]) \[Nu])/7168)-(24505 Sqrt[5/2] \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(9538646464512 ei)-(377 \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-9305224278009+3203778245098 \[Nu]))/(172996360879104 Sqrt[10] ei)+(\[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-63722740885996+21583787185713 \[Nu]))/(6178441459968 Sqrt[10]))+prStarDot^5 ((45 Sqrt[5/2] \[Pi]^(3/2) u^(11/2) (-3+\[Nu]) \[Nu])/3584+(4901 Sqrt[5/2] \[Pi]^(3/2) u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(2384661616128 ei)+(377 \[Pi]^(3/2) u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-387865405433+132138894680 \[Nu]))/(10812272554944 Sqrt[10] ei)-(\[Pi]^(3/2) u^(11/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-275588394006337+93014761219461 \[Nu]))/(54061362774720 Sqrt[10]))+prStarDot^4 (-(((-75088+88203 ei^2) \[Pi]^(3/2) u^(15/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-145917717998+42262748019 \[Nu]))/(28760644996151040 Sqrt[10]))+(\[Pi]^(3/2) u^(11/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-17420416 (-2892398567+920548244 \[Nu])+20261973 ei^2 (-2898509936+930733859 \[Nu])))/(26295446853623808 Sqrt[10] ei)+(377 Sqrt[5/2] \[Pi]^(3/2) u^(11/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(84364558655376384 ei))))+Zp (-((31 \[Pi]^(3/2) prStarDot^6 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(2951160791040 Sqrt[10] ei^2 u^(25/2)))-(31 \[Pi]^(3/2) prStarDot^5 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(737790197760 Sqrt[10] ei^2 u^(21/2))+(31 \[Pi]^(3/2) prStar^6 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(9222377472 Sqrt[10] ei^2 u^(7/2))-(Sqrt[5/2] \[Pi]^(3/2) \[Nu] (-1803770579+5391574748 \[Nu]))/(3616284672 Sqrt[u])-(Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (9757639385502 ei^2 (-724653277+917947940 \[Nu])+4261193166351 ei^4 (-724653277+917947940 \[Nu])-8389219414784 (-724653277+957894756 \[Nu])))/(76610627408371405160448 ei u^(5/2))-(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-16302736896 ei^2 (-6782832256933+7080006975284 \[Nu])+2704389285 ei^4 (-6782832256933+7080006975284 \[Nu])+13878665216 (-6782832256933+7311698508084 \[Nu])))/(147018895176484855480320 Sqrt[10] Sqrt[u])-(18746531 \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(919786962947883377098752 Sqrt[10] ei u^(5/2))+(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-295869796158610931712 (-167897917+486037716 \[Nu])+2478580411926528 ei^2 (-484951841701153+1689108896727444 \[Nu])-87333120 ei^4 (-5309669401644560449041+18581994751867246708372 \[Nu])+5 ei^6 (-32768320764467058106714183757+79111833346603218710619244564 \[Nu])))/(192543957652911685161650749440 Sqrt[10] ei^2 Sqrt[u])+prStarDot^4 ((18746531 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(852295236452352 ei u^(21/2))-(Sqrt[5/2] \[Pi]^(3/2) \[Nu] (-1477219366132+11223579337611 \[Nu]))/(25855402180608 u^(17/2))-(29 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (18869822558985809+3517487596099932 \[Nu]))/(631090724486971392 ei u^(21/2))+(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (592894575459778681463+94480066922828617326 \[Nu]))/(146413048080977362944 Sqrt[10] u^(17/2))+(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-358112 (-167897917+486037716 \[Nu])+3 ei^2 (-484951841701153+1689108896727444 \[Nu])))/(852295236452352 Sqrt[10] ei^2 u^(17/2)))+prStarDot^3 (-((18746531 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(106536904556544 ei u^(17/2)))+(5 Sqrt[5/2] \[Pi]^(3/2) \[Nu] (-1775302139+5380403588 \[Nu]))/(8265793536 u^(13/2))-(29 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-12632667461+6316126440 \[Nu]))/(605323321344 ei u^(17/2))+(43 \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-410902620511+215193983628 \[Nu]))/(4842586570752 Sqrt[10] u^(13/2))-(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-358112 (-167897917+486037716 \[Nu])+3 ei^2 (-484951841701153+1689108896727444 \[Nu])))/(106536904556544 Sqrt[10] ei^2 u^(13/2)))+prStar^4 ((18746531 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(53268452278272 ei u^(9/2))-(3590519479 Sqrt[5/2] \[Pi]^(3/2) prStarDot^2 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(108468718271198208 ei^2 u^(13/2))+(3522251 \[Pi]^(3/2) prStarDot (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(63256287080448 Sqrt[10] ei^2 u^(9/2))-(29 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-547049591896423+133062475249548 \[Nu]))/(39443170280435712 ei u^(9/2))-(Sqrt[5/2] \[Pi]^(3/2) \[Nu] (-58840255818133+170335813260782 \[Nu]))/(25855402180608 u^(5/2))-(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (48856841019788021747+29745772094785527246 \[Nu]))/(73206524040488681472 Sqrt[10] u^(5/2))+(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-358112 (-167897917+486037716 \[Nu])+3 ei^2 (-484951841701153+1689108896727444 \[Nu])))/(53268452278272 Sqrt[10] ei^2 u^(5/2)))+prStarDot^2 (-((Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-9150741065+5293426892 \[Nu]))/(181810070212313088 ei u^(13/2)))-(5 Sqrt[5/2] \[Pi]^(3/2) \[Nu] (-1777103939+5387010188 \[Nu]))/(4132896768 u^(9/2))+((-75088+88203 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-13602241659013+7966043007124 \[Nu]))/(181810070212313088 Sqrt[10] u^(9/2))-(18746531 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(6999687703174053888 ei u^(13/2))-(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (152452366606592 (-167897917+486037716 \[Nu])-1277134248 ei^2 (-484951841701153+1689108896727444 \[Nu])+45 ei^4 (-5309669401644560449041+18581994751867246708372 \[Nu])))/(22676988247511599153152 Sqrt[10] ei^2 u^(9/2)))+prStarDot ((Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-1321955593+972901488 \[Nu]))/(45452517553078272 ei u^(9/2))+(Sqrt[5/2] \[Pi]^(3/2) \[Nu] (-1787554379+5389772948 \[Nu]))/(1033224192 u^(5/2))-((-75088+88203 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-10495013322133+7426273957284 \[Nu]))/(227262587765391360 Sqrt[10] u^(5/2))+(18746531 \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(1749921925793513472 Sqrt[10] ei u^(9/2))+(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (152452366606592 (-167897917+486037716 \[Nu])-1277134248 ei^2 (-484951841701153+1689108896727444 \[Nu])+45 ei^4 (-5309669401644560449041+18581994751867246708372 \[Nu])))/(28346235309389498941440 Sqrt[10] ei^2 u^(5/2)))+prStar^2 ((28631011 \[Pi]^(3/2) prStarDot^4 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(1012100593287168 Sqrt[10] ei^2 u^(19/2))-(2474513 \[Pi]^(3/2) prStarDot^3 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(42170858053632 Sqrt[10] ei^2 u^(15/2))+(Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-724653277+873703324 \[Nu]))/(45452517553078272 ei u^(7/2))+(Sqrt[5/2] \[Pi]^(3/2) \[Nu] (-1803770579+5392775948 \[Nu]))/(1033224192 u^(3/2))-((-75088+88203 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-6782832256933+6805030600084 \[Nu]))/(227262587765391360 Sqrt[10] u^(3/2))+(18746531 \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(1749921925793513472 Sqrt[10] ei u^(7/2))+(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (152452366606592 (-167897917+486037716 \[Nu])-1277134248 ei^2 (-484951841701153+1689108896727444 \[Nu])+45 ei^4 (-5309669401644560449041+18581994751867246708372 \[Nu])))/(28346235309389498941440 Sqrt[10] ei^2 u^(3/2))+prStarDot^2 (-((152608213137 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(65405438957551616 ei u^(15/2)))+(Sqrt[5/2] \[Pi]^(3/2) \[Nu] (-274197730578586+645624904241011 \[Nu]))/(25855402180608 u^(11/2))-(29 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-73581631266027691+62676658053049196 \[Nu]))/(420727149657980928 ei u^(15/2))+(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1287829729046900870054612+901158029224121264092991 \[Nu]))/(36481251146843526266880 Sqrt[10] u^(11/2))-(113621 \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-358112 (-167897917+486037716 \[Nu])+3 ei^2 (-484951841701153+1689108896727444 \[Nu])))/(730736628353335296 Sqrt[10] ei^2 u^(11/2)))+prStarDot ((90462864561539 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(74169767777863532544 ei u^(11/2))+(3973 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-109816325328851+97711546223564 \[Nu]))/(232507109021515776 ei u^(11/2))-(Sqrt[5/2] \[Pi]^(3/2) \[Nu] (-292922955333553+787969420135492 \[Nu]))/(45246953816064 u^(7/2))-(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-17884043546285834192149+13189882324834396488892 \[Nu]))/(1260043213953477058560 Sqrt[10] u^(7/2))+(2701 Sqrt[5/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-358112 (-167897917+486037716 \[Nu])+3 ei^2 (-484951841701153+1689108896727444 \[Nu])))/(182684157088333824 ei^2 u^(7/2)))))+1/Zp^3 (prStarDot^12 ((397735 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) (-5+\[Nu]) \[Nu])/(69866496 ei u^(21/2))+(377 \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) (-5+\[Nu]) \[Nu])/(3881472 Sqrt[10] u^(17/2)))+prStarDot^11 (-((406783 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) (-5+\[Nu]) \[Nu])/(34933248 ei u^(17/2)))+(377 Sqrt[5/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) (-5+\[Nu]) \[Nu])/(5822208 u^(13/2)))+prStarDot^10 (-((457 (-17420416+20261973 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) (-5+\[Nu]) \[Nu])/(201774440448 Sqrt[10] ei u^(13/2)))-(29 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) (-5+\[Nu]) \[Nu])/(4203634176 u^(9/2)))+prStarDot^9 (-((149 (-17420416+20261973 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) (-5+\[Nu]) \[Nu])/(100887220224 Sqrt[10] ei u^(9/2)))+(29 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) (-5+\[Nu]) \[Nu])/(700605696 u^(5/2)))+prStarDot^8 ((5 Sqrt[5/2] (-8389219414784+9757639385502 ei^2+4261193166351 ei^4) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) (-5+\[Nu]) \[Nu])/(4048721849346048 ei u^(5/2))+(29 Sqrt[5/2] (13878665216-16302736896 ei^2+2704389285 ei^4) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) (-5+\[Nu]) \[Nu])/(97120764002304 Sqrt[u]))+prStarDot^7 (-((Sqrt[5/2] (-8389219414784+9757639385502 ei^2+4261193166351 ei^4) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) (-5+\[Nu]) \[Nu])/(2024360924673024 ei Sqrt[u]))-(29 (13878665216-16302736896 ei^2+2704389285 ei^4) \[Pi]^(3/2) u^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) (-5+\[Nu]) \[Nu])/(48560382001152 Sqrt[10]))+prStar^12 (-(5/512) Sqrt[5/2] \[Pi]^(3/2) u^(19/2) (-2+\[Nu]) \[Nu]-(1566702293 \[Pi]^(3/2) u^(15/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) (-2+\[Nu]) \[Nu])/(1576362816 Sqrt[10] ei)+(2238877861 \[Pi]^(3/2) u^(19/2) (Sqrt[Zp/u^4]/ei)^(12/19) (-2+\[Nu]) \[Nu])/(3152725632 Sqrt[10]))+prStar^10 ((5 Sqrt[5/2] \[Pi]^(3/2) u^(21/2) (-2+\[Nu]) \[Nu])/1792-(103297 (-17420416+20261973 ei^2) \[Pi]^(3/2) u^(17/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) (-2+\[Nu]) \[Nu])/(6070047750144 Sqrt[10] ei)+(68677235 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) u^(21/2) (Sqrt[Zp/u^4]/ei)^(12/19) (-2+\[Nu]) \[Nu])/118365931127808+(527 \[Pi]^(3/2) prStarDot^4 u^(5/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(11923308080640 Sqrt[10] ei^2)+prStarDot (-((25 Sqrt[5/2] \[Pi]^(3/2) u^(17/2) (-2+\[Nu]) \[Nu])/3584)-(377 \[Pi]^(3/2) u^(13/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-4598153+2882139 \[Nu]))/(1576362816 Sqrt[10] ei)+(Sqrt[5/2] \[Pi]^(3/2) u^(17/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-622563218+325077547 \[Nu]))/3152725632)+prStarDot^2 (-((5 Sqrt[5/2] \[Pi]^(3/2) u^(13/2) \[Nu] (-41+16 \[Nu]))/2048)-(377 \[Pi]^(3/2) u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-36941765671+12646536659 \[Nu]))/(1138133953152 Sqrt[10] ei)+(\[Pi]^(3/2) u^(13/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-35595392728001+13304839912666 \[Nu]))/(4552535812608 Sqrt[10])))+prStar^2 (prStarDot^6 (1/3690589032087552 319 Sqrt[5/2] (13878665216-16302736896 ei^2+2704389285 ei^4) \[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-43+11 \[Nu])+(5 Sqrt[5/2] (-8389219414784+9757639385502 ei^2+4261193166351 ei^4) \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-527+103 \[Nu]))/(153851430275149824 ei))+prStarDot^5 (-((319 (13878665216-16302736896 ei^2+2704389285 ei^4) \[Pi]^(3/2) u^(9/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-43+11 \[Nu]))/(1845294516043776 Sqrt[10]))-(Sqrt[5/2] (-8389219414784+9757639385502 ei^2+4261193166351 ei^4) \[Pi]^(3/2) u^(5/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-527+103 \[Nu]))/(76925715137574912 ei))+prStarDot^8 ((5 Sqrt[5/2] \[Pi]^(3/2) \[Nu] (-19+5 \[Nu]))/(7168 u^(3/2))-(23 (-17420416+20261973 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-21367247+4870627 \[Nu]))/(2767941774065664 Sqrt[10] ei u^(7/2))+(Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-31864243283+7895574085 \[Nu]))/(8995810765713408 u^(3/2)))+prStarDot^9 (-((25 Sqrt[5/2] \[Pi]^(3/2) \[Nu] (-19+5 \[Nu]))/(14336 u^(7/2)))-(377 \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-2496464687+595277943 \[Nu]))/(159738098688 Sqrt[10] ei u^(11/2))+(Sqrt[5/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-73310254139+18582042664 \[Nu]))/(119803574016 u^(7/2)))+prStarDot^10 ((5 Sqrt[5/2] \[Pi]^(3/2) \[Nu] (-19+5 \[Nu]))/(8192 u^(11/2))+(1885 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-235567433+58979929 \[Nu]))/(958428592128 ei u^(15/2))-(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1282160217643+326203876961 \[Nu]))/(958428592128 Sqrt[10] u^(11/2)))+prStarDot^7 ((29 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-659+211 \[Nu]))/79869049344-(\[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-17420416 (-9591+223 \[Nu])+60785919 ei^2 (-2361+353 \[Nu])))/(3833714368512 Sqrt[10] ei u^(3/2))))+prStar^4 (prStarDot^4 (1/263613502291968 29 Sqrt[5/2] (13878665216-16302736896 ei^2+2704389285 ei^4) \[Pi]^(3/2) u^(11/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-38+11 \[Nu])+(5 Sqrt[5/2] (-8389219414784+9757639385502 ei^2+4261193166351 ei^4) \[Pi]^(3/2) u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-133+25 \[Nu]))/(38462857568787456 ei))+prStarDot^3 (-((29 (13878665216-16302736896 ei^2+2704389285 ei^4) \[Pi]^(3/2) u^(15/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-38+11 \[Nu]))/(131806751145984 Sqrt[10]))-(Sqrt[5/2] (-8389219414784+9757639385502 ei^2+4261193166351 ei^4) \[Pi]^(3/2) u^(11/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-133+25 \[Nu]))/(19231428784393728 ei))+prStarDot^7 (-((25 Sqrt[5/2] \[Pi]^(3/2) \[Nu] (-65+19 \[Nu]))/(14336 Sqrt[u]))-(377 \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-102337188661+26940361717 \[Nu]))/(2276267906304 Sqrt[10] ei u^(5/2))+(Sqrt[5/2] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-9133880736131+2587372806511 \[Nu]))/(4552535812608 Sqrt[u]))+prStarDot^8 (-((5 Sqrt[5/2] \[Pi]^(3/2) (-11+\[Nu]) \[Nu])/(8192 u^(5/2)))+(377 \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (1587240907+2854345611 \[Nu]))/(4552535812608 Sqrt[10] ei u^(9/2))-(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-8622025604413+4563663208139 \[Nu]))/(18210143250432 Sqrt[10] u^(5/2)))+prStarDot^5 (-((29 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-148+11 \[Nu]))/39934524672)+(\[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (20261973 ei^2 (-29721+5957 \[Nu])-17420416 (-29094+6793 \[Nu])))/(958428592128 Sqrt[10] ei))+prStarDot^6 ((5 Sqrt[5/2] \[Pi]^(3/2) u^(3/2) \[Nu] (-65+19 \[Nu]))/7168+(Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) u^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1982106701899+555837093713 \[Nu]))/170920404548554752-(\[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-60971456 (-1847195671+456080973 \[Nu])+20261973 ei^2 (-6462129164+1597301967 \[Nu])))/(13147723426811904 Sqrt[10] ei Sqrt[u])))+prStar^6 (prStarDot^2 ((25 Sqrt[5/2] (-8389219414784+9757639385502 ei^2+4261193166351 ei^4) \[Pi]^(3/2) u^(13/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-39+7 \[Nu]))/(153851430275149824 ei)+1/3690589032087552 29 Sqrt[5/2] (13878665216-16302736896 ei^2+2704389285 ei^4) \[Pi]^(3/2) u^(17/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-249+71 \[Nu]))+prStarDot (-((5 Sqrt[5/2] (-8389219414784+9757639385502 ei^2+4261193166351 ei^4) \[Pi]^(3/2) u^(17/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-39+7 \[Nu]))/(76925715137574912 ei))-(29 (13878665216-16302736896 ei^2+2704389285 ei^4) \[Pi]^(3/2) u^(21/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-249+71 \[Nu]))/(1845294516043776 Sqrt[10]))+prStarDot^5 (-((675 Sqrt[5/2] \[Pi]^(3/2) u^(5/2) (-3+\[Nu]) \[Nu])/14336)+(4901 Sqrt[5/2] \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(1129576555008 ei)-(377 \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-1352276363021+409360717705 \[Nu]))/(27315214875648 Sqrt[10] ei)+(\[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-82727723069416+26564159555163 \[Nu]))/(6828803718912 Sqrt[10]))+prStarDot^6 (-((5 Sqrt[5/2] \[Pi]^(3/2) Sqrt[u] \[Nu] (-179+49 \[Nu]))/8192)-(4901 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(2259153110016 ei u^(3/2))-(377 \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-2127703013647+482009132787 \[Nu]))/(54630429751296 Sqrt[10] ei u^(3/2))+(\[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-422252934067139+108500997857403 \[Nu]))/(54630429751296 Sqrt[10]))+prStarDot^4 ((135 Sqrt[5/2] \[Pi]^(3/2) u^(9/2) (-3+\[Nu]) \[Nu])/7168+((-75088+88203 ei^2) \[Pi]^(3/2) u^(9/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-180781432508149+57176287426497 \[Nu]))/(2563806068228321280 Sqrt[10])-(13 \[Pi]^(3/2) u^(5/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (20261973 ei^2 (-6530844407+1802548269 \[Nu])-1340032 (-84900977291+23396459283 \[Nu])))/(157772681121742848 Sqrt[10] ei)+(377 \[Pi]^(3/2) u^(5/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(2854439954505216 Sqrt[10] ei))+prStarDot^3 (-(((-75088+88203 ei^2) \[Pi]^(3/2) u^(13/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-22831082623+5986905369 \[Nu]))/(9082308946152960 Sqrt[10]))+(\[Pi]^(3/2) u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-87102080 (-262386367+54415893 \[Nu])+20261973 ei^2 (-1292918687+240390885 \[Nu])))/(29063388627689472 Sqrt[10] ei)-(377 \[Pi]^(3/2) u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(9990539840768256 Sqrt[10] ei)))+prStar^8 (-((527 \[Pi]^(3/2) prStarDot^6 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(9538646464512 Sqrt[10] ei^2 Sqrt[u]))+(527 \[Pi]^(3/2) prStarDot^5 u^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(11923308080640 Sqrt[10] ei^2)+prStarDot^3 (-((25 Sqrt[5/2] \[Pi]^(3/2) u^(11/2) \[Nu] (-43+17 \[Nu]))/14336)-(4901 \[Pi]^(3/2) u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(282394138752 Sqrt[10] ei)-(377 \[Pi]^(3/2) u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-76537341700+29442795347 \[Nu]))/(3414401859456 Sqrt[10] ei)+(113 \[Pi]^(3/2) u^(11/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3723269632979+1442447331387 \[Nu]))/(68288037189120 Sqrt[10]))+prStarDot (-((29 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) u^(19/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-249+71 \[Nu]))/19967262336)+(\[Pi]^(3/2) u^(15/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (1587187885 ei^2 (-39+7 \[Nu])-8710208 (-6319+1236 \[Nu])))/(159738098688 Sqrt[10] ei))+prStarDot^2 ((5 Sqrt[5/2] \[Pi]^(3/2) u^(15/2) \[Nu] (-43+17 \[Nu]))/7168+(Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) u^(15/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1245328021613+466452703477 \[Nu]))/170920404548554752-(\[Pi]^(3/2) u^(11/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (20261973 ei^2 (-3258545994+1090474261 \[Nu])-8710208 (-6510980619+2176874276 \[Nu])))/(13147723426811904 Sqrt[10] ei))+prStarDot^4 (-((5 Sqrt[5/2] \[Pi]^(3/2) u^(7/2) \[Nu] (-281+91 \[Nu]))/8192)+(45204726073 \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(867749746169585664 Sqrt[10] ei)-(29 \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-53708113050889694+14663353958705361 \[Nu]))/(69025547990762496 Sqrt[10] ei)+(\[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1821341723368958261+555882695301733137 \[Nu]))/(138051095981524992 Sqrt[10])+(17 \[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-358112 (-167897917+486037716 \[Nu])+3 ei^2 (-484951841701153+1689108896727444 \[Nu])))/(482083192316436480 Sqrt[10] ei^2))))+1/Zp^2 (prStarDot^6 (((-629191456108800+484629422813266 ei^2+211639260595433 ei^4) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (3+\[Nu]))/(16194887397384192 Sqrt[10] ei u^(5/2))+(29 Sqrt[5/2] (13878665216-16302736896 ei^2+2704389285 ei^4) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3+\[Nu]))/(129494352003072 Sqrt[u]))+prStarDot^5 (-((5 Sqrt[5/2] (-8389219414784+9757639385502 ei^2+4261193166351 ei^4) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (3+\[Nu]))/(4048721849346048 ei Sqrt[u]))-1/97120764002304 29 Sqrt[5/2] (13878665216-16302736896 ei^2+2704389285 ei^4) \[Pi]^(3/2) u^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3+\[Nu]))+prStarDot^4 (-((Sqrt[5/2] (16281260130170241024-18937002030461609472 ei^2-8269850980891374336 ei^4+10711362178096056835 ei^6) \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (3+\[Nu]))/(3928750123506225905664 ei))-(29 (-85173368430592+100049896330752 ei^2-16596837042045 ei^4+4693845286260 ei^6) \[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3+\[Nu]))/(298015064341069824 Sqrt[10]))+prStarDot^7 ((5 Sqrt[5/2] \[Pi]^(3/2) (-5+\[Nu]) \[Nu])/(3584 u^(5/2))-((-17420416+20261973 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-3593841+454805 \[Nu]))/(72840573001728 Sqrt[10] ei u^(9/2))+(Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-338486683+70310399 \[Nu]))/(236731862255616 u^(5/2)))+prStarDot^8 (-((25 Sqrt[5/2] \[Pi]^(3/2) (-5+\[Nu]) \[Nu])/(7168 u^(9/2)))+((-17420416+20261973 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-70015865+10887021 \[Nu]))/(582724584013824 Sqrt[10] ei u^(13/2))-(Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-429538937+85744471 \[Nu]))/(118365931127808 u^(9/2)))+prStarDot^10 ((255 Sqrt[5/2] \[Pi]^(3/2) (-5+\[Nu]) \[Nu])/(57344 u^(17/2))+(377 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-86497479+17615443 \[Nu]))/(100887220224 ei u^(21/2))-(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-5373483275+1074968849 \[Nu]))/(4203634176 Sqrt[10] u^(17/2)))+prStarDot^9 ((5 Sqrt[5/2] \[Pi]^(3/2) (-5+\[Nu]) \[Nu])/(4096 u^(13/2))+(1885 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-2870893+452305 \[Nu]))/(25221805056 ei u^(17/2))-(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-15307674167+3065454427 \[Nu]))/(25221805056 Sqrt[10] u^(13/2)))+prStar^10 ((321283 Sqrt[5/2] \[Pi]^(3/2) u^(13/2) (-2+\[Nu]) \[Nu])/17145856+(377 Sqrt[5/2] \[Pi]^(3/2) u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-2657124766+1367137399 \[Nu]))/(2276267906304 ei)-(\[Pi]^(3/2) u^(13/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-38099766580858+19078379280289 \[Nu]))/(22003923094272 Sqrt[10]))+prStar^8 ((491 (-17420416+20261973 ei^2) \[Pi]^(3/2) u^(11/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-3+2 \[Nu]))/(100887220224 Sqrt[10] ei)-(29 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) u^(15/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3+2 \[Nu]))/700605696+(8980607 \[Pi]^(3/2) prStarDot^4 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(30991062363199488 Sqrt[10] ei^2 Sqrt[u])-(527 \[Pi]^(3/2) prStarDot^3 u^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(5647882775040 Sqrt[10] ei^2)+prStarDot (-((5 Sqrt[5/2] \[Pi]^(3/2) u^(11/2) (-9+\[Nu]) \[Nu])/2048)+(377 Sqrt[5/2] \[Pi]^(3/2) u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (50482269+45303625 \[Nu]))/(119803574016 ei)-(Sqrt[5/2] \[Pi]^(3/2) u^(11/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (59332618071+2983600645 \[Nu]))/239607148032)+prStarDot^2 ((Sqrt[5/2] \[Pi]^(3/2) u^(7/2) \[Nu] (-9698858+3041047 \[Nu]))/34291712-(377 Sqrt[5/2] \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(39634265088 ei)+(377 Sqrt[5/2] \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-27833414276863+5895441385351 \[Nu]))/(3286930856702976 ei)-(\[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1310763738532310893+349474850914828655 \[Nu]))/(95320994844386304 Sqrt[10])))+prStar^2 (prStarDot^3 (-((5 Sqrt[5/2] (-8389219414784+9757639385502 ei^2+4261193166351 ei^4) \[Pi]^(3/2) u^(5/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu]^2)/(1349573949782016 ei))-(29 Sqrt[5/2] (13878665216-16302736896 ei^2+2704389285 ei^4) \[Pi]^(3/2) u^(9/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu]^2)/32373588000768)+prStarDot^2 (-((Sqrt[5/2] (16281260130170241024-18937002030461609472 ei^2-8269850980891374336 ei^4+10711362178096056835 ei^6) \[Pi]^(3/2) u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu]^2)/(1309583374502075301888 ei))-(29 (-85173368430592+100049896330752 ei^2-16596837042045 ei^4+4693845286260 ei^6) \[Pi]^(3/2) u^(13/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu]^2)/(99338354780356608 Sqrt[10]))+prStarDot^6 (-((25 Sqrt[5/2] \[Pi]^(3/2) \[Nu] (-29+5 \[Nu]))/(14336 u^(3/2)))+((-17420416+20261973 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-4084851244+315659833 \[Nu]))/(11071767096262656 Sqrt[10] ei u^(7/2))-(Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-202684768901+28082145959 \[Nu]))/(17991621531426816 u^(3/2)))+prStarDot^7 (-((5 Sqrt[5/2] \[Pi]^(3/2) \[Nu] (-11+3 \[Nu]))/(8192 u^(7/2)))-(377 \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (516380710+124259893 \[Nu]))/(479214296064 Sqrt[10] ei u^(11/2))+(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (92712959467+84559570665 \[Nu]))/(958428592128 Sqrt[10] u^(7/2)))+prStarDot^8 ((Sqrt[5/2] \[Pi]^(3/2) \[Nu] (-16729417+3609431 \[Nu]))/(68583424 u^(11/2))+(377 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-7197600612272+1290872659827 \[Nu]))/(691985443516416 ei u^(15/2))-(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-280023447619031807+56566523875174741 \[Nu]))/(20067577861976064 Sqrt[10] u^(11/2)))+prStarDot^4 (1/388483056009216 29 Sqrt[5/2] (13878665216-16302736896 ei^2+2704389285 ei^4) \[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-12+5 \[Nu])+(\[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-209730485369600 (-12+5 \[Nu])+3252546461834 ei^2 (-1128+71 \[Nu])+1420397722117 ei^4 (-1128+71 \[Nu])))/(16194887397384192 Sqrt[10] ei))+prStarDot^5 ((5 Sqrt[5/2] \[Pi]^(3/2) Sqrt[u] \[Nu] (-29+5 \[Nu]))/7168+(Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-42547705297+5141668417 \[Nu]))/8995810765713408-(\[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (47277937 ei^2 (-32139813+279958 \[Nu])-17420416 (-74691101+753834 \[Nu])))/(461323629010944 Sqrt[10] ei u^(3/2))))+prStar^6 (-(((-104865242684800+152869683706198 ei^2+66758692939499 ei^4) \[Pi]^(3/2) u^(13/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-3+2 \[Nu]))/(2024360924673024 Sqrt[10] ei))-1/97120764002304 29 Sqrt[5/2] (13878665216-16302736896 ei^2+2704389285 ei^4) \[Pi]^(3/2) u^(17/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3+2 \[Nu])-(527 \[Pi]^(3/2) prStarDot^6 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(9036612440064 Sqrt[10] ei^2 u^(7/2))+(527 \[Pi]^(3/2) prStarDot^5 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(4518306220032 Sqrt[10] ei^2 u^(3/2))+prStarDot ((5 Sqrt[5/2] \[Pi]^(3/2) u^(13/2) (-9+\[Nu]) \[Nu])/7168-(Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) u^(13/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (7037258373+1832831743 \[Nu]))/8995810765713408+(\[Pi]^(3/2) u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-17420416 (-110667+9886993 \[Nu])+6753991 ei^2 (-1237389+30264571 \[Nu])))/(461323629010944 Sqrt[10] ei))+prStarDot^2 (-((25 Sqrt[5/2] \[Pi]^(3/2) u^(9/2) (-9+\[Nu]) \[Nu])/14336)-(\[Pi]^(3/2) u^(5/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (20261973 ei^2 (134419933+24530915 \[Nu])-17420416 (134419933+24888305 \[Nu])))/(2767941774065664 Sqrt[10] ei)+(\[Pi]^(3/2) u^(9/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (88203 ei^2 (1134719972389+43489708083 \[Nu])-75088 (1134719972389+46320525683 \[Nu])))/(89958107657134080 Sqrt[10])-(29 \[Pi]^(3/2) u^(5/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(100155787877376 Sqrt[10] ei))+prStarDot^4 ((3 Sqrt[5/2] \[Pi]^(3/2) Sqrt[u] \[Nu] (-14921419+3769421 \[Nu]))/68583424+(1046594201 \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(6524434181726208 Sqrt[10] ei u^(3/2))+(29 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-1564427189571878+241634618640909 \[Nu]))/(4930396285054464 ei u^(3/2))-(\[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-80508383649345028561+17183429684366501130 \[Nu]))/(2287703876265271296 Sqrt[10])+(17 \[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-358112 (-167897917+486037716 \[Nu])+3 ei^2 (-484951841701153+1689108896727444 \[Nu])))/(65244341817262080 Sqrt[10] ei^2))+prStarDot^3 (-((5 Sqrt[5/2] \[Pi]^(3/2) u^(5/2) \[Nu] (-103+15 \[Nu]))/8192)-(2753250581 \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(22835519636041728 Sqrt[10] ei)+(29 \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (389378456429153+27256813914785 \[Nu]))/(1816461789230592 Sqrt[10] ei)+(\[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-67346248533460655+7020341996860902 \[Nu]))/(14531694313844736 Sqrt[10])-(17 \[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-358112 (-167897917+486037716 \[Nu])+3 ei^2 (-484951841701153+1689108896727444 \[Nu])))/(228355196360417280 Sqrt[10] ei^2)))+prStar^4 (-((Sqrt[5/2] (16281260130170241024-18937002030461609472 ei^2-8269850980891374336 ei^4+10711362178096056835 ei^6) \[Pi]^(3/2) u^(15/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-3+2 \[Nu]))/(3928750123506225905664 ei))-(29 (-85173368430592+100049896330752 ei^2-16596837042045 ei^4+4693845286260 ei^6) \[Pi]^(3/2) u^(19/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3+2 \[Nu]))/(298015064341069824 Sqrt[10])+prStarDot (-((5 Sqrt[5/2] (-8389219414784+9757639385502 ei^2+4261193166351 ei^4) \[Pi]^(3/2) u^(11/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-3+2 \[Nu]))/(4048721849346048 ei))-1/97120764002304 29 Sqrt[5/2] (13878665216-16302736896 ei^2+2704389285 ei^4) \[Pi]^(3/2) u^(15/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3+2 \[Nu]))+prStarDot^5 (-((5 Sqrt[5/2] \[Pi]^(3/2) \[Nu] (-11+2 \[Nu]))/(1024 Sqrt[u]))+(377 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(79268530176 ei u^(5/2))-(377 \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-2512846979+179597126 \[Nu]))/(159738098688 Sqrt[10] ei u^(5/2))+(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1808871659667+287975120906 \[Nu]))/(479214296064 Sqrt[10] Sqrt[u]))+prStarDot^6 ((Sqrt[5/2] \[Pi]^(3/2) \[Nu] (-21570661+4907876 \[Nu]))/(34291712 u^(5/2))-(377 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(634148241408 ei u^(9/2))+(377 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-174317534274462+27378611746679 \[Nu]))/(6573861713405952 ei u^(9/2))-(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-27145652658902862043+5359824734061420812 \[Nu]))/(762567958755090432 Sqrt[10] u^(5/2)))+prStarDot^4 (-((25 Sqrt[5/2] \[Pi]^(3/2) u^(3/2) (-7+\[Nu]) \[Nu])/3584)-(\[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (20261973 ei^2 (3186855579+54689234 \[Nu])-17420416 (3186855579+56118794 \[Nu])))/(11071767096262656 Sqrt[10] ei Sqrt[u])-(\[Pi]^(3/2) u^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-75088 (-916785011509+78941738912 \[Nu])+88203 ei^2 (-916785011509+79507902432 \[Nu])))/(17991621531426816 Sqrt[10])+(29 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(400623151509504 ei Sqrt[u]))+prStarDot^3 ((5 Sqrt[5/2] \[Pi]^(3/2) u^(7/2) (-7+\[Nu]) \[Nu])/1792+((-75088+88203 ei^2) \[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-467655196809+19182923752 \[Nu]))/(22489526914283520 Sqrt[10])+(\[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-17420416 (79376699+16854736 \[Nu])+20261973 ei^2 (79376699+17307430 \[Nu])))/(691985443516416 Sqrt[10] ei)-(29 \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(100155787877376 Sqrt[10] ei))+prStarDot^2 (-(((13878665216-16302736896 ei^2+2704389285 ei^4) \[Pi]^(3/2) u^(11/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (194100197+90782484 \[Nu]))/(58901800952117329920 Sqrt[10]))-(\[Pi]^(3/2) u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-209730485369600 (35531+20517 \[Nu])+9757639385502 ei^2 (600197+993055 \[Nu])+4261193166351 ei^4 (600197+993055 \[Nu])))/(61386720679784779776 Sqrt[10] ei)+(29 \[Pi]^(3/2) u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(52643484600954863616 Sqrt[10] ei))))+1/Zp (prStarDot^6 (-((5 Sqrt[5/2] \[Pi]^(3/2) \[Nu] (3+\[Nu]))/(4096 u^(9/2)))+(660595 Sqrt[5/2] (-17420416+20261973 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (3+\[Nu]))/(291362292006912 ei u^(13/2))-(3063004681 (-75088+88203 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3+\[Nu]))/(1893854898044928 Sqrt[10] u^(9/2)))+prStarDot^5 ((25 Sqrt[5/2] \[Pi]^(3/2) \[Nu] (3+\[Nu]))/(7168 u^(5/2))-(1604327 (-17420416+20261973 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (3+\[Nu]))/(72840573001728 Sqrt[10] ei u^(9/2))+(343386175 Sqrt[5/2] (-75088+88203 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3+\[Nu]))/(473463724511232 u^(5/2)))+prStarDot^4 (-((5 Sqrt[5/2] \[Pi]^(3/2) \[Nu] (3+\[Nu]))/(3584 Sqrt[u]))+((-2369576969802814720+3023804626812600282 ei^2+1320505411513677741 ei^4) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (3+\[Nu]))/(17539063051367079936 Sqrt[10] ei u^(5/2))+(68677235 Sqrt[5/2] (13878665216-16302736896 ei^2+2704389285 ei^4) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3+\[Nu]))/(43755623564430016512 Sqrt[u]))+prStar^8 (-((215 Sqrt[5/2] \[Pi]^(3/2) u^(7/2) \[Nu] (-3+2 \[Nu]))/28672)-(445857919 Sqrt[5/2] \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-3+2 \[Nu]))/(3152725632 ei)+(12458050429 \[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3+2 \[Nu]))/(25221805056 Sqrt[10])-(31 \[Pi]^(3/2) prStarDot^2 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(79268530176 Sqrt[10] ei^2 Sqrt[u]))+prStarDot^7 ((17 Sqrt[5/2] \[Pi]^(3/2) \[Nu] (-121405+9929 \[Nu]))/(34291712 u^(13/2))+(377 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-1052768147+53356396 \[Nu]))/(569066976576 ei u^(17/2))-(11 \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-46755701907887+2804482705467 \[Nu]))/(176031384754176 Sqrt[10] u^(13/2)))+prStarDot^8 (-((5 Sqrt[5/2] \[Pi]^(3/2) \[Nu] (-3910995+511903 \[Nu]))/(137166848 u^(17/2)))-(377 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-161040515129+16839355149 \[Nu]))/(36420286500864 ei u^(21/2))+(11 \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2649976646261215+304836320040331 \[Nu]))/(4224753234100224 Sqrt[10] u^(17/2)))+prStar^6 ((5 Sqrt[5/2] \[Pi]^(3/2) u^(9/2) \[Nu] (-3+2 \[Nu]))/1024-(4155709 (-17420416+20261973 ei^2) \[Pi]^(3/2) u^(5/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-3+2 \[Nu]))/(145681146003456 Sqrt[10] ei)+(2238877861 (-75088+88203 ei^2) \[Pi]^(3/2) u^(9/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3+2 \[Nu]))/(473463724511232 Sqrt[10])+(959605 Sqrt[5/2] \[Pi]^(3/2) prStarDot^4 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(3262217090863104 ei^2 u^(7/2))-(843913 \[Pi]^(3/2) prStarDot^3 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(815554272715776 Sqrt[10] ei^2 u^(3/2))+prStarDot (-((Sqrt[5/2] \[Pi]^(3/2) u^(5/2) \[Nu] (-830151+2159849 \[Nu]))/68583424)+(377 Sqrt[5/2] \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(7301048832 ei)-(377 Sqrt[5/2] \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-275372644297+286060259923 \[Nu]))/(172996360879104 ei)+(\[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-8228022054683531+10317170010326471 \[Nu]))/(5016894465494016 Sqrt[10]))+prStarDot^2 ((15 Sqrt[5/2] \[Pi]^(3/2) Sqrt[u] \[Nu] (405003+91651 \[Nu]))/137166848-(891443621 \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(801246303019008 Sqrt[10] ei u^(3/2))+(29 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (2088473963831+768552608239 \[Nu]))/(345992721758208 ei u^(3/2))-(\[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (66075534841942495+5205115468407968 \[Nu]))/(40135155723952128 Sqrt[10])-(\[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-358112 (-167897917+486037716 \[Nu])+3 ei^2 (-484951841701153+1689108896727444 \[Nu])))/(1144637575741440 Sqrt[10] ei^2)))+prStar^2 (prStarDot^5 (-((Sqrt[5/2] \[Pi]^(3/2) \[Nu] (13038905+549091 \[Nu]))/(68583424 u^(7/2)))+(377 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(116816781312 ei u^(11/2))-(377 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (9209542238241+1065266709316 \[Nu]))/(1383970887032832 ei u^(11/2))+(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (195275548636081441+16917050780442634 \[Nu]))/(20067577861976064 Sqrt[10] u^(7/2)))+prStarDot^6 (-((15 Sqrt[5/2] \[Pi]^(3/2) \[Nu] (-3906971+193012 \[Nu]))/(137166848 u^(11/2)))+(377 \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(233633562624 Sqrt[10] ei u^(15/2))+(377 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (5572432090781+91762485600 \[Nu]))/(395420253437952 ei u^(15/2))+(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2796815455261512258+51988269574241759 \[Nu]))/(133783852413173760 Sqrt[10] u^(11/2)))+prStarDot^4 ((5 Sqrt[5/2] \[Pi]^(3/2) \[Nu] (12+\[Nu]))/(4096 u^(3/2))+((-17420416+20261973 ei^2) \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-123576791+23678128 \[Nu]))/(1165449168027648 Sqrt[10] ei u^(7/2))-((-75088+88203 ei^2) \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-29303905138+2808887087 \[Nu]))/(1893854898044928 Sqrt[10] u^(3/2))+(29 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(147598003187712 ei u^(7/2)))+prStarDot^3 ((75 Sqrt[5/2] \[Pi]^(3/2) Sqrt[u] \[Nu]^2)/7168-(\[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (60785919 ei^2 (-22756775+51820948 \[Nu])-17420416 (-68270325+154827484 \[Nu])))/(1748173752041472 Sqrt[10] ei u^(3/2))+(\[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-75088 (-1137027203+6095520429 \[Nu])+88203 ei^2 (-1137027203+6139071469 \[Nu])))/(473463724511232 Sqrt[10])-(29 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(73799001593856 ei u^(3/2)))+prStarDot^2 (-((15 Sqrt[5/2] \[Pi]^(3/2) u^(5/2) \[Nu]^2)/3584)+((13878665216-16302736896 ei^2+2704389285 ei^4) \[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1326819286+6876931833 \[Nu]))/(218778117822150082560 Sqrt[10])+(\[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-41946097073920 (-659015+1144152 \[Nu])+9757639385502 ei^2 (-3295075+6049992 \[Nu])+4261193166351 ei^4 (-3295075+6049992 \[Nu])))/(70156252205468319744 Sqrt[10] ei)+(29 \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(2770709715839729664 Sqrt[10] ei))+prStarDot (-((5 Sqrt[5/2] (-8389219414784+9757639385502 ei^2+4261193166351 ei^4) \[Pi]^(3/2) u^(5/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-2833+4452 \[Nu]))/(12923520143112585216 ei))-((13878665216-16302736896 ei^2+2704389285 ei^4) \[Pi]^(3/2) u^(9/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3763903+41126916 \[Nu]))/(20150616115198033920 Sqrt[10])-(29 \[Pi]^(3/2) u^(5/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(9697484005439053824 Sqrt[10] ei)))+prStar^4 (-((5 Sqrt[5/2] \[Pi]^(3/2) u^(11/2) \[Nu] (-3+2 \[Nu]))/3584)+((-2369576969802814720+3023804626812600282 ei^2+1320505411513677741 ei^4) \[Pi]^(3/2) u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-3+2 \[Nu]))/(17539063051367079936 Sqrt[10] ei)+(68677235 Sqrt[5/2] (13878665216-16302736896 ei^2+2704389285 ei^4) \[Pi]^(3/2) u^(11/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3+2 \[Nu]))/43755623564430016512-(31 \[Pi]^(3/2) prStarDot^6 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(1268296482816 Sqrt[10] ei^2 u^(13/2))+(31 \[Pi]^(3/2) prStarDot^5 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-167897917+486037716 \[Nu]))/(158537060352 Sqrt[10] ei^2 u^(9/2))+prStarDot ((25 Sqrt[5/2] \[Pi]^(3/2) u^(7/2) \[Nu] (-3+2 \[Nu]))/7168-(\[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (60785919 ei^2 (-8280287+4447008 \[Nu])-17420416 (-24840861+13182184 \[Nu])))/(437043438010368 Sqrt[10] ei)+(\[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-75088 (-26040019753+14043663134 \[Nu])+88203 ei^2 (-26040019753+14261418334 \[Nu])))/(2367318622556160 Sqrt[10])+(29 \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(18449750398464 Sqrt[10] ei))+prStarDot^4 ((5 Sqrt[5/2] \[Pi]^(3/2) \[Nu] (8407791+619244 \[Nu]))/(137166848 u^(5/2))+(56592359 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(291362292006912 ei u^(9/2))+(29 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (28847807364782+16143204314861 \[Nu]))/(345992721758208 ei u^(9/2))-(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (1986082012807760247+476380227509130416 \[Nu]))/(160540622895808512 Sqrt[10] u^(5/2))+(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-358112 (-167897917+486037716 \[Nu])+3 ei^2 (-484951841701153+1689108896727444 \[Nu])))/(915710060593152 Sqrt[10] ei^2 u^(5/2)))+prStarDot^3 (-((Sqrt[5/2] \[Pi]^(3/2) \[Nu] (4040492+1523263 \[Nu]))/(34291712 Sqrt[u]))-(891443621 \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3920527+15455580 \[Nu]))/(801246303019008 Sqrt[10] ei u^(5/2))-(29 Sqrt[5/2] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (909734586604+2096415317113 \[Nu]))/(43249090219776 ei u^(5/2))+(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (168463352439091277+159130726818146340 \[Nu]))/(40135155723952128 Sqrt[10] Sqrt[u])-(\[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-358112 (-167897917+486037716 \[Nu])+3 ei^2 (-484951841701153+1689108896727444 \[Nu])))/(1144637575741440 Sqrt[10] ei^2 Sqrt[u]))+prStarDot^2 ((5 Sqrt[5/2] \[Pi]^(3/2) u^(3/2) \[Nu] (3+10 \[Nu]))/4096-(\[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(11/19) \[Nu] (-17420416 (-236981478075+773256094156 \[Nu])+20261973 ei^2 (-236981478075+774079997236 \[Nu])))/(6381028436479377408 Sqrt[10] ei Sqrt[u])-(676404847 \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(122834797402228015104 Sqrt[10] ei Sqrt[u])+(\[Pi]^(3/2) u^(3/2) (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (264609 ei^2 (2654572921449+103771603477492 \[Nu])-75088 (7963718764347+310712412447196 \[Nu])))/(19143085309438132224 Sqrt[10])-(\[Pi]^(3/2) u^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (152452366606592 (-167897917+486037716 \[Nu])-1277134248 ei^2 (-484951841701153+1689108896727444 \[Nu])+45 ei^4 (-5309669401644560449041+18581994751867246708372 \[Nu])))/(1705498491114934852976640 Sqrt[10] ei^2)))))+\[Eta]^4 (-(((-85173368430592+100049896330752 ei^2-16596837042045 ei^4+4693845286260 ei^6) Sqrt[\[Pi]/10] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-358353209+130688712 \[Nu]+94938480 \[Nu]^2))/1968215459175191002742784)-(Sqrt[\[Pi]/10] u^3 \[Nu] (24215523937-149692047120 \[Nu]+84014966448 \[Nu]^2))/109844646912-(Sqrt[\[Pi]/10] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-2833+4452 \[Nu]) (242211766474496 (-3920527+15455580 \[Nu])-5529780672 ei^2 (-1859009125901+8124219720708 \[Nu])-257754 ei^4 (-5807829430373107+10448813703644316 \[Nu])+455 ei^6 (-1696052141317888257+3349191345990271600 \[Nu])))/(13681831073849765234343936 ei)+1/Zp^10 (-((Sqrt[\[Pi]/10] prStar^2 prStarDot^24 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-19+94 \[Nu]))/(4332 u^6))-(Sqrt[\[Pi]/10] prStar^4 prStarDot^22 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-28129+124090 \[Nu]))/(658464 u^3)-(Sqrt[\[Pi]/10] prStar^6 prStarDot^20 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1170667+4485694 \[Nu]))/6255408+(Sqrt[\[Pi]/10] prStar^24 prStarDot^2 u^27 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (16767-12986 \[Nu]+2496 \[Nu]^2))/12510816+(Sqrt[\[Pi]/10] prStar^8 prStarDot^18 u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (17558377247-56222012607 \[Nu]+5196865 \[Nu]^2))/36131236608+(Sqrt[\[Pi]/10] prStar^22 prStarDot^4 u^24 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (212733623-23357290 \[Nu]+56898220 \[Nu]^2))/18065618304+1/686493495552 Sqrt[\[Pi]/10] prStar^10 prStarDot^16 u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (569520736772-1433140995641 \[Nu]+812119734 \[Nu]^2)+1/6521688207744 Sqrt[\[Pi]/10] prStar^14 prStarDot^12 u^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (5537712320819-5218218587365 \[Nu]+56878952694 \[Nu]^2)+1/13043376415488 Sqrt[\[Pi]/10] prStar^18 prStarDot^8 u^18 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3095500068256+1817665080383 \[Nu]+106641309854 \[Nu]^2)+1/52173505661952 Sqrt[\[Pi]/10] prStar^12 prStarDot^14 u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (49985277479756-90313829021035 \[Nu]+220600572212 \[Nu]^2)+1/26086752830976 Sqrt[\[Pi]/10] prStar^16 prStarDot^10 u^15 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (15435146569562-1915188811933 \[Nu]+257333403562 \[Nu]^2)+1/52173505661952 Sqrt[\[Pi]/10] prStar^20 prStarDot^6 u^21 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (2065883970660+3208739841177 \[Nu]+354459368804 \[Nu]^2))+prStarDot^5 (-((Sqrt[\[Pi]/10] \[Nu] (5615993309333-26674098451227 \[Nu]+4891885944400 \[Nu]^2))/(188046802944 u^7))+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-8653302732269997+1010432973249493 \[Nu]+1432708462679676 \[Nu]^2))/(3314246071578624 u^7)-(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (64654584370677977-279520307774237145 \[Nu]+97127278756370100 \[Nu]^2))/(22434896484532224 ei u^9))+prStarDot^6 ((Sqrt[\[Pi]/10] \[Nu] (14098655326573-65677917074879 \[Nu]+12250035740670 \[Nu]^2))/(282070204416 u^9)-(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-19113909937370255-92114614301896057 \[Nu]+40994871664809972 \[Nu]^2))/(62970675359993856 u^9)+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (179630570674917947-753898980271409715 \[Nu]+180379231976115900 \[Nu]^2))/(22434896484532224 ei u^11))+prStar^6 ((Sqrt[\[Pi]/10] \[Nu] (3001799539181-14975530235208 \[Nu]+8226016076754 \[Nu]^2))/878757175296-(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2))/(39653917535232 ei u^2)+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (472371589104155281+15872550898171590 \[Nu]+363224992636442664 \[Nu]^2))/5950728821519419392+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (190437268408916945-954405513224861082 \[Nu]+802872143537408280 \[Nu]^2))/(235566413087588352 ei u^2))+Zp^3 ((9446979503 Sqrt[(5 \[Pi])/2] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2))/(146948213015342314684416 ei u^11)+(Sqrt[\[Pi]/10] \[Nu] (27796008920359825953091-133913087085487232282760 \[Nu]+116683926103839301749360 \[Nu]^2))/(90484150028174622720 u^9)-(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (27473955041458422392876695-142652720150763088868386008 \[Nu]+135392963224180125983566320 \[Nu]^2))/(4811193344650466895593472 ei u^11)+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-497250243303835832331909187-71009340966041608116388584 \[Nu]+753948155536459994279267280 \[Nu]^2))/(671653525443533929685975040 u^9))+(Sqrt[\[Pi]/10] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (9688470658979840 (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2)-17252915696640 ei^2 (989592697031477957-4854040883091542142 \[Nu]+4334686378660131480 \[Nu]^2)-2872116 ei^4 (510435231187790895672403-2602527967770865254371160 \[Nu]+1573115806240005997897200 \[Nu]^2)+ei^6 (-357063787763001955513370276971+183754669839655106920004215848 \[Nu]+262523015186195756815360246800 \[Nu]^2)))/(384185816553701407780377722880 ei)+1/Zp^9 (-((Sqrt[\[Pi]/10] prStarDot^24 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-19+94 \[Nu]))/(798 u^9))+(Sqrt[\[Pi]/10] prStarDot^23 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-19+94 \[Nu]))/(798 u^7)+prStar^4 (-((11 Sqrt[(5 \[Pi])/2] prStarDot^20 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1679+6158 \[Nu]))/(96026 u^3))+(11 Sqrt[(5 \[Pi])/2] prStarDot^19 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1679+6158 \[Nu]))/(96026 u))+prStar^2 (-((Sqrt[\[Pi]/10] prStarDot^22 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3427+14806 \[Nu]))/(15162 u^6))+(Sqrt[\[Pi]/10] prStarDot^21 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3427+14806 \[Nu]))/(15162 u^4))+prStar^22 (-((Sqrt[\[Pi]/10] prStarDot^2 u^24 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (2285+1933 \[Nu]+215 \[Nu]^2))/576156)+(Sqrt[\[Pi]/10] prStarDot u^26 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (2285+1933 \[Nu]+215 \[Nu]^2))/576156)+prStar^6 (-((Sqrt[(5 \[Pi])/2] prStarDot^18 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-100342261+299847209 \[Nu]+50025 \[Nu]^2))/207992316)+(Sqrt[(5 \[Pi])/2] prStarDot^17 u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-100342261+299847209 \[Nu]+50025 \[Nu]^2))/207992316)+prStar^20 (-((Sqrt[\[Pi]/10] prStarDot^4 u^21 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (2595330-422738 \[Nu]+377475 \[Nu]^2))/103996158)+(Sqrt[\[Pi]/10] prStarDot^3 u^23 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (2595330-422738 \[Nu]+377475 \[Nu]^2))/103996158)+prStar^8 (-((Sqrt[\[Pi]/10] prStarDot^16 u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-7795182741+17778309964 \[Nu]+18879175 \[Nu]^2))/1975927002)+(Sqrt[\[Pi]/10] prStarDot^15 u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-7795182741+17778309964 \[Nu]+18879175 \[Nu]^2))/1975927002)+prStar^18 (-((Sqrt[\[Pi]/10] prStarDot^6 u^18 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (288893852-2681947472 \[Nu]+341821293 \[Nu]^2))/12514204346)+(Sqrt[\[Pi]/10] prStarDot^5 u^20 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (288893852-2681947472 \[Nu]+341821293 \[Nu]^2))/12514204346)+prStar^16 (-((Sqrt[\[Pi]/10] prStarDot^8 u^15 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-6740691902-7159287422 \[Nu]+874170261 \[Nu]^2))/12514204346)+(Sqrt[\[Pi]/10] prStarDot^7 u^17 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-6740691902-7159287422 \[Nu]+874170261 \[Nu]^2))/12514204346)+prStar^10 (-(1/37542613038) Sqrt[\[Pi]/10] prStarDot^14 u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-163618861651+254424825418 \[Nu]+1266778745 \[Nu]^2)+(Sqrt[\[Pi]/10] prStarDot^13 u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-163618861651+254424825418 \[Nu]+1266778745 \[Nu]^2))/37542613038)+prStar^12 (-((Sqrt[\[Pi]/10] prStarDot^12 u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-129027186963+98520832420 \[Nu]+2562385185 \[Nu]^2))/37542613038)+(Sqrt[\[Pi]/10] prStarDot^11 u^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-129027186963+98520832420 \[Nu]+2562385185 \[Nu]^2))/37542613038)+prStar^14 (-((Sqrt[\[Pi]/10] prStarDot^10 u^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-71770400414-2262343829 \[Nu]+3328469074 \[Nu]^2))/37542613038)+(Sqrt[\[Pi]/10] prStarDot^9 u^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-71770400414-2262343829 \[Nu]+3328469074 \[Nu]^2))/37542613038))+prStarDot^4 ((Sqrt[\[Pi]/10] \[Nu] (145155434606-844998819059 \[Nu]+279823839330 \[Nu]^2))/(21697708032 u^5)-(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (17604084205+2487327567 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(2948035137653472362496 ei u^7)+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (88203 ei^2 (-8886973089835943+7709108852190023 \[Nu]+171290892818500 \[Nu]^2)-75088 (-6511765583491303+4093740288757895 \[Nu]+799356305251140 \[Nu]^2)))/(248860109022695718912 u^5))+prStarDot^3 (-((Sqrt[\[Pi]/10] \[Nu] (-140870510233-253981927800 \[Nu]+1377781650000 \[Nu]^2))/(109844646912 u^3))+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (1076086+94437 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(141029892045858816 ei u^5)-(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (441015 ei^2 (-1741552350185+1580433322356 \[Nu]+142403867424 \[Nu]^2)-75088 (-6662482652755+4788991137546 \[Nu]+1252843268040 \[Nu]^2)))/(428584347256246272 u^3)+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-5054 (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2)+9 ei^2 (989592697031477957-4854040883091542142 \[Nu]+4334686378660131480 \[Nu]^2)))/(200410899223062528 ei u^5))+Zp^2 ((Sqrt[\[Pi]/10] \[Nu] (700626752131304143-3379946457082516920 \[Nu]+2962452862755575280 \[Nu]^2))/(4874173132308480 u^5)-((-75088+88203 ei^2) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-8259865818436428113-1331415822815391768 \[Nu]+13530676974553917360 \[Nu]^2))/(1902286673369486075363328 u^5)+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-25498690535545+32219427546852 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(4292339160423455759794176 ei u^7)-(81934997 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-5054 (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2)+9 ei^2 (989592697031477957-4854040883091542142 \[Nu]+4334686378660131480 \[Nu]^2)))/(2228714564066025106046976 ei u^7)+prStarDot (-((81934997 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2))/(146993441766655131648 ei u^9))-(Sqrt[\[Pi]/10] \[Nu] (662977708719513103-3217005864794941560 \[Nu]+2944812572002763280 \[Nu]^2))/(1624724377436160 u^7)-(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (6008732958960391561-15408675063833655786 \[Nu]+14778266939329372752 \[Nu]^2))/(8444698990382333952 u^7)+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (138915598812764891767-678280466470018393912 \[Nu]+515029806922138151280 \[Nu]^2))/(10888403093826306048 ei u^9))+prStarDot^2 ((81934997 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2))/(146993441766655131648 ei u^11)+(Sqrt[\[Pi]/10] \[Nu] (9891341164595935961-49166503133984470530 \[Nu]+51193060216825395960 \[Nu]^2))/(27620314416414720 u^9)+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (17695054509713854101211-23433339828647969277785 \[Nu]+6885392397693042906036 \[Nu]^2))/(5455275547786987732992 u^9)-(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (12672053775034588090533-56475921896332194049262 \[Nu]+25702871988540505984680 \[Nu]^2))/(620638976348099444736 ei u^11))+prStar^2 (-((81934997 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2))/(146993441766655131648 ei u^8))-(Sqrt[\[Pi]/10] \[Nu] (10886893544705142041-52483156330363410780 \[Nu]+47499441219513934560 \[Nu]^2))/(27620314416414720 u^6)-(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (2861113769433659472115-16440791607187729441114 \[Nu]+15724450146311657602488 \[Nu]^2))/(5455275547786987732992 u^6)+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (9218727031189479743589-45889349366901102073844 \[Nu]+37636765420905720975360 \[Nu]^2))/(620638976348099444736 ei u^8)))+prStar^4 (-((Sqrt[\[Pi]/10] u \[Nu] (1968254366015-10120501538712 \[Nu]+5707859838534 \[Nu]^2))/292919058432)-((-75088+88203 ei^2) Sqrt[\[Pi]/10] u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (86051216418886231-175300939423808982 \[Nu]+71482887242721864 \[Nu]^2))/15678186868429830291456+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-100369323365+94208702574 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(20636245963574306537472 ei u)-(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-5054 (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2)+9 ei^2 (989592697031477957-4854040883091542142 \[Nu]+4334686378660131480 \[Nu]^2)))/(66803633074354176 ei u)+prStarDot (-((84745 Sqrt[(5 \[Pi])/2] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2))/(725296587664416768 ei u^3))-(Sqrt[(5 \[Pi])/2] \[Nu] (5042385814750981-23886319684180023 \[Nu]+20559107851279452 \[Nu]^2))/(213245074538496 u)-(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (51402675399205043-230297817191587425 \[Nu]+243124628977781460 \[Nu]^2))/(153850791322755072 u)+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (35252547731978922137-191650261158846547295 \[Nu]+207664173763928345100 \[Nu]^2))/(4083151160184864768 ei u^3))+prStarDot^2 ((12340113571 Sqrt[(5 \[Pi])/2] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2))/(39798474358321876893696 ei u^5)+(Sqrt[\[Pi]/10] \[Nu] (13387152884899542121-64020306620866526280 \[Nu]+54933044216601292560 \[Nu]^2))/(34119211926159360 u^3)+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-7613915434220662928351-12378896561328151493730 \[Nu]+17724155650241134735368 \[Nu]^2))/(4572804503292033835008 u^3)-(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (284449823558868672743649-1475675379606382800552280 \[Nu]+1396774250883247990462800 \[Nu]^2))/(11792140550613889449984 ei u^5)))+prStarDot^2 (-(((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2024579136691+1521820134954 \[Nu]+61000450056 \[Nu]^2))/(26405367357355503648768 u))+(Sqrt[\[Pi]/10] \[Nu] (-110002148737+376078363056 \[Nu]+103724104176 \[Nu]^2))/(36614882304 u)+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-600027+139825 \[Nu]) (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(14119536711919262367744 ei u^3)-(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-30359580160 (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2)+54063360 ei^2 (989592697031477957-4854040883091542142 \[Nu]+4334686378660131480 \[Nu]^2)+9 ei^4 (510435231187790895672403-2602527967770865254371160 \[Nu]+1573115806240005997897200 \[Nu]^2)))/(401292096022968509399040 ei u^3))+prStarDot (-(((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3781926151-2475438840 \[Nu]+250184592 \[Nu]^2))/106904321284840095744)+(Sqrt[\[Pi]/10] u \[Nu] (7393191865-14121450504 \[Nu]+68763718800 \[Nu]^2))/36614882304-(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-7621+4984 \[Nu]) (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(371566755576822693888 ei u)+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-30359580160 (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2)+54063360 ei^2 (989592697031477957-4854040883091542142 \[Nu]+4334686378660131480 \[Nu]^2)+9 ei^4 (510435231187790895672403-2602527967770865254371160 \[Nu]+1573115806240005997897200 \[Nu]^2)))/(401292096022968509399040 ei u))+1/Zp^8 ((Sqrt[\[Pi]/10] prStarDot^21 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-23+182 \[Nu]))/(1596 u^7)+((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^20 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-23+182 \[Nu]))/(119840448 u^5)-(Sqrt[\[Pi]/10] prStar^22 u^24 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (137+110 \[Nu]+248 \[Nu]^2))/30324+prStar^2 ((Sqrt[\[Pi]/10] prStarDot^20 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-23+182 \[Nu]))/(1596 u^6)+(9 Sqrt[\[Pi]/10] prStarDot^19 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-73+466 \[Nu]))/(5054 u^4)+(9 (-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^18 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-73+466 \[Nu]))/(379494752 u^2))+prStar^4 ((9 Sqrt[\[Pi]/10] prStarDot^18 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-73+466 \[Nu]))/(5054 u^3)-(Sqrt[\[Pi]/10] prStarDot^17 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (5813343-28048301 \[Nu]+78750 \[Nu]^2))/(10946964 u)-1/821985632832 (-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^16 u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (5813343-28048301 \[Nu]+78750 \[Nu]^2))+prStar^20 (-((Sqrt[\[Pi]/10] prStarDot u^23 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (137+110 \[Nu]+248 \[Nu]^2))/30324)-((-75088+88203 ei^2) Sqrt[\[Pi]/10] u^25 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (137+110 \[Nu]+248 \[Nu]^2))/2276968512-(Sqrt[\[Pi]/10] prStarDot^2 u^21 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (282913+375883 \[Nu]+340880 \[Nu]^2))/5473482)+prStar^6 (-((Sqrt[\[Pi]/10] prStarDot^16 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (5813343-28048301 \[Nu]+78750 \[Nu]^2))/10946964)-(Sqrt[\[Pi]/10] prStarDot^15 u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (67508616-222776720 \[Nu]+2985475 \[Nu]^2))/51998079-1/3904431755952 (-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^14 u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (67508616-222776720 \[Nu]+2985475 \[Nu]^2))+prStar^8 (-((Sqrt[\[Pi]/10] prStarDot^14 u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (67508616-222776720 \[Nu]+2985475 \[Nu]^2))/51998079)-(Sqrt[\[Pi]/10] prStarDot^13 u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (8242502896-15810491389 \[Nu]+789214442 \[Nu]^2))/3951854004-1/296736813452352 (-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^12 u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (8242502896-15810491389 \[Nu]+789214442 \[Nu]^2))+prStar^18 (-((Sqrt[\[Pi]/10] prStarDot^3 u^20 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (282913+375883 \[Nu]+340880 \[Nu]^2))/5473482)-((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^2 u^22 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (282913+375883 \[Nu]+340880 \[Nu]^2))/410992816416+prStarDot^4 (-((Sqrt[\[Pi]/10] u^18 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (193686173300+321253982717 \[Nu]+152832755628 \[Nu]^2))/758755968768)+(5 Sqrt[(5 \[Pi])/2] u^16 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-570969870172+1979709916817 \[Nu]+1069047013020 \[Nu]^2))/(11217448242266112 ei)))+prStar^10 (-((Sqrt[\[Pi]/10] prStarDot^11 u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (4857046912-3345194019 \[Nu]+783436588 \[Nu]^2))/1975927002)-1/148368406726176 (-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^10 u^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (4857046912-3345194019 \[Nu]+783436588 \[Nu]^2)+prStarDot^12 (-((Sqrt[\[Pi]/10] u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (60136549429495-115352139541352 \[Nu]+5758070299440 \[Nu]^2))/28832726813184)-(Sqrt[(5 \[Pi])/2] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (4355921125985-23739211486168 \[Nu]+25889394768720 \[Nu]^2))/(426263033206112256 ei)))+prStar^16 (-((Sqrt[\[Pi]/10] prStarDot^5 u^17 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (1006882331+1674456215 \[Nu]+798718102 \[Nu]^2))/3951854004)-1/296736813452352 (-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^4 u^19 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (1006882331+1674456215 \[Nu]+798718102 \[Nu]^2)+prStarDot^6 (-(1/2191287237801984) Sqrt[\[Pi]/10] u^15 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (2184537615883361+1950111740665227 \[Nu]+855751904427108 \[Nu]^2)-(Sqrt[(5 \[Pi])/2] u^13 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (45625440563127893-180754978685878207 \[Nu]+3506422596523980 \[Nu]^2))/(32395990523664531456 ei)))+prStar^14 (-((Sqrt[\[Pi]/10] prStarDot^7 u^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (981475362+884563051 \[Nu]+385946537 \[Nu]^2))/987963501)-1/74184203363088 (-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^6 u^16 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (981475362+884563051 \[Nu]+385946537 \[Nu]^2)+prStarDot^8 (-(1/1095643618900992) Sqrt[\[Pi]/10] u^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (2236761622964671+444257993176073 \[Nu]+537014547420876 \[Nu]^2)-(Sqrt[(5 \[Pi])/2] u^10 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (2719093972046387-11653154725169528 \[Nu]+3681592168159920 \[Nu]^2))/(5399331753944088576 ei)))+prStar^12 (-((Sqrt[\[Pi]/10] prStarDot^9 u^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (8065832352+1606609871 \[Nu]+1934989882 \[Nu]^2))/3951854004)-1/296736813452352 (-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^8 u^13 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (8065832352+1606609871 \[Nu]+1934989882 \[Nu]^2)+prStarDot^10 (-(1/2191287237801984) Sqrt[\[Pi]/10] u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (5380832986835729-3700907355966513 \[Nu]+868673290419156 \[Nu]^2)-(Sqrt[(5 \[Pi])/2] u^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-20735021799991031+80444859063074791 \[Nu]+5113685546849460 \[Nu]^2))/(32395990523664531456 ei))))+1/Zp^7 (((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^18 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1+22 \[Nu]))/(14980056 u^5)-((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^17 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1+22 \[Nu]))/(14980056 u^3)-(3323 Sqrt[\[Pi]/10] prStarDot^20 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-23+182 \[Nu]))/(4609248 u^9)+(3323 Sqrt[\[Pi]/10] prStar^20 u^21 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (137+110 \[Nu]+248 \[Nu]^2))/87575712+prStar^2 (-((Sqrt[(2 \[Pi])/5] prStarDot^17 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1+22 \[Nu]))/(399 u^4))-(3323 Sqrt[(5 \[Pi])/2] prStarDot^18 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-379+2182 \[Nu]))/(43787856 u^6)-((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^15 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-10631+412855 \[Nu]+3317 \[Nu]^2))/43262401728+((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^16 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-10631+412855 \[Nu]+3317 \[Nu]^2))/(43262401728 u^2))+prStar^4 (-((Sqrt[\[Pi]/10] prStarDot^15 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-10631+412855 \[Nu]+3317 \[Nu]^2))/(576156 u))+(3323 Sqrt[\[Pi]/10] prStarDot^16 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (5611354-20204056 \[Nu]+141773 \[Nu]^2))/(31614832032 u^3)+((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^14 u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (17367+10722070 \[Nu]+227017 \[Nu]^2))/410992816416-1/410992816416 (-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^13 u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (17367+10722070 \[Nu]+227017 \[Nu]^2))+prStar^18 (-((Sqrt[\[Pi]/10] prStarDot u^20 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (6043-6629 \[Nu]+3053 \[Nu]^2))/288078)+(3323 Sqrt[\[Pi]/10] prStarDot^2 u^18 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (397730+249932 \[Nu]+398887 \[Nu]^2))/15807416016)+prStar^6 (-((Sqrt[\[Pi]/10] prStarDot^13 u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (17367+10722070 \[Nu]+227017 \[Nu]^2))/5473482)+(3323 Sqrt[\[Pi]/10] prStarDot^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (45115735-80611370 \[Nu]+3428091 \[Nu]^2))/100113634768+1/15617727023808 (-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^12 u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (29537025+599970521 \[Nu]+27208085 \[Nu]^2)-1/15617727023808 (-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^11 u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (29537025+599970521 \[Nu]+27208085 \[Nu]^2))+prStar^8 (1/7808863511904 (-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^10 u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (22420057+249425583 \[Nu]+24408947 \[Nu]^2)-1/7808863511904 (-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^9 u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (22420057+249425583 \[Nu]+24408947 \[Nu]^2)+prStarDot^11 (-((13 Sqrt[(5 \[Pi])/2] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (152900553-692939741 \[Nu]+355478340 \[Nu]^2))/(8346315656448 ei))-(Sqrt[\[Pi]/10] u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3919879997+79815693797 \[Nu]+3608952137 \[Nu]^2))/27662978028)+prStarDot^12 ((13 Sqrt[(5 \[Pi])/2] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (152900553-692939741 \[Nu]+355478340 \[Nu]^2))/(4173157828224 ei)+1/79890680544864 Sqrt[\[Pi]/10] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (204608548429591-102387674463130 \[Nu]+30316547557877 \[Nu]^2)))+prStar^16 (((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^2 u^19 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (6043-6629 \[Nu]+3053 \[Nu]^2))/21631200864-((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot u^21 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (6043-6629 \[Nu]+3053 \[Nu]^2))/21631200864+prStarDot^3 ((13 Sqrt[(5 \[Pi])/2] u^15 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-66648959+258824333 \[Nu]+15455580 \[Nu]^2))/(878559542784 ei)-(Sqrt[\[Pi]/10] u^17 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (654550463-596601013 \[Nu]+311315571 \[Nu]^2))/4367838636)+prStarDot^4 ((Sqrt[(5 \[Pi])/2] u^13 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (593520741476-2542468829359 \[Nu]+799007119260 \[Nu]^2))/(590392012750848 ei)+1/239672041634592 Sqrt[\[Pi]/10] u^15 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (108240024984644+79202304389588 \[Nu]+75730036685037 \[Nu]^2)))+prStar^10 (1/15617727023808 (-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^8 u^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (39576515+200506465 \[Nu]+54704423 \[Nu]^2)-1/15617727023808 (-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^7 u^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (39576515+200506465 \[Nu]+54704423 \[Nu]^2)+prStarDot^9 (-((13 Sqrt[(5 \[Pi])/2] u^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (4292977065-30241890319 \[Nu]+52502605260 \[Nu]^2))/(317159994945024 ei))-(Sqrt[\[Pi]/10] u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (57629316457+628991937711 \[Nu]+61329638741 \[Nu]^2))/262798291266)+prStarDot^10 ((Sqrt[\[Pi]/10] u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (123935069513455+32115267408978 \[Nu]+28885165936641 \[Nu]^2))/39945340272432+(Sqrt[\[Pi]/10] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (667306451403085-4832818058298488 \[Nu]+8681356690421520 \[Nu]^2))/(426263033206112256 ei)))+prStar^14 (1/15617727023808 (-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^4 u^16 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (31660123-29026921 \[Nu]+14582023 \[Nu]^2)-1/15617727023808 (-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^3 u^18 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (31660123-29026921 \[Nu]+14582023 \[Nu]^2)+prStarDot^5 (-((13 Sqrt[(5 \[Pi])/2] u^12 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (103270601707-421162681021 \[Nu]+55377343140 \[Nu]^2))/(317159994945024 ei))-(Sqrt[\[Pi]/10] u^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (172705679621+943497738 \[Nu]+143088261057 \[Nu]^2))/788394873798)+prStarDot^6 (1/119836020817296 Sqrt[\[Pi]/10] u^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (158480066755931+127049524565022 \[Nu]+78685809142479 \[Nu]^2)+(Sqrt[\[Pi]/10] u^10 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (34793122483143947-142174207024915753 \[Nu]+19758656109150420 \[Nu]^2))/(1705052132824449024 ei)))+prStar^12 (1/7808863511904 (-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^6 u^13 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (24057667-1974732 \[Nu]+19021581 \[Nu]^2)-1/7808863511904 (-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^5 u^15 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (24057667-1974732 \[Nu]+19021581 \[Nu]^2)+prStarDot^7 (-((13 Sqrt[(5 \[Pi])/2] u^9 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (77693083559-331637276969 \[Nu]+99951235860 \[Nu]^2))/(317159994945024 ei))-(Sqrt[\[Pi]/10] u^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (290731268927+1538230180909 \[Nu]+409090535595 \[Nu]^2))/1576789747596)+prStarDot^8 (1/239672041634592 Sqrt[\[Pi]/10] u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (605338910018111+387045095457838 \[Nu]+205544693525577 \[Nu]^2)+(Sqrt[\[Pi]/10] u^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (75364214043279811-314023699264118279 \[Nu]+66707828173410060 \[Nu]^2))/(1705052132824449024 ei))))+prStar^2 (-(((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (229943198323-575366954652 \[Nu]+360833368896 \[Nu]^2))/26405367357355503648768)+(Sqrt[\[Pi]/10] u^2 \[Nu] (132247197745-691727755536 \[Nu]+398778711408 \[Nu]^2))/36614882304-(Sqrt[\[Pi]] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-317003+308742 \[Nu]) (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(14119536711919262367744 Sqrt[10] ei)+prStarDot^4 (-((122951 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2))/(725296587664416768 ei u^8))-(Sqrt[\[Pi]/10] \[Nu] (-9485263837122233+37380195692904645 \[Nu]+17264066372943390 \[Nu]^2))/(106622537269248 u^6)+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (11111785225388259529-44623456115865849440 \[Nu]+3226131606025801200 \[Nu]^2))/(291653654298918912 ei u^8)-(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (415468719840330934265-351055861329790909278 \[Nu]+9600472268733030048 \[Nu]^2))/(27770067833757290496 u^6))+prStarDot^3 ((122951 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2))/(241765529221472256 ei u^6)+(Sqrt[\[Pi]/10] \[Nu] (3433975916346719-19982731161201039 \[Nu]+37927967468112540 \[Nu]^2))/(71081691512832 u^4)+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (4915600465554759451-6926406144425062827 \[Nu]+811298886324403932 \[Nu]^2))/(974388345044115456 u^4)-(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (17613151983207897727-74129172968098136663 \[Nu]+18505777064924423820 \[Nu]^2))/(583307308597837824 ei u^6))+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-30359580160 (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2)+54063360 ei^2 (989592697031477957-4854040883091542142 \[Nu]+4334686378660131480 \[Nu]^2)+9 ei^4 (510435231187790895672403-2602527967770865254371160 \[Nu]+1573115806240005997897200 \[Nu]^2)))/(401292096022968509399040 ei)+prStarDot^2 (-((Sqrt[\[Pi]/10] \[Nu] (406100093597312-2013463258403121 \[Nu]+2164963983423192 \[Nu]^2))/(4100866818048 u^2))-(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-7636136211036+4956850146703 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(268271197526465984987136 ei u^4)+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (88203 ei^2 (2494795023961934284-2617225774373077623 \[Nu]+1115074127282081148 \[Nu]^2)-75088 (3437514883230121900-3968368236375450327 \[Nu]+1253562550723478268 \[Nu]^2)))/(109747308079008812040192 u^2)+(84745 Sqrt[(5 \[Pi])/2] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-5054 (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2)+9 ei^2 (989592697031477957-4854040883091542142 \[Nu]+4334686378660131480 \[Nu]^2)))/(3665648954055962345472 ei u^4))+prStarDot ((Sqrt[\[Pi]/10] \[Nu] (10626170022715-50940525057912 \[Nu]+53390676936240 \[Nu]^2))/341738901504+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-43586583095+42509963132 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(3529884177979815591936 ei u^2)-(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (441015 ei^2 (3749315702803115-3798584265628152 \[Nu]+2288553051264480 \[Nu]^2)-75088 (24948682851306283-27882016472893212 \[Nu]+12353873305278960 \[Nu]^2)))/1444043527355379105792-(5171 Sqrt[(5 \[Pi])/2] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-5054 (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2)+9 ei^2 (989592697031477957-4854040883091542142 \[Nu]+4334686378660131480 \[Nu]^2)))/(407294328228440260608 ei u^2)))+Zp (((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-77776941858793-32038845325704 \[Nu]+167115255508656 \[Nu]^2))/(14047655434113127941144576 u)+(Sqrt[\[Pi]/10] \[Nu] (43165398517289-208386203313960 \[Nu]+183853746261360 \[Nu]^2))/(1025216704512 u)+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-63186847+82069884 \[Nu]) (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(3985743506107494634094592 ei u^3)+prStarDot^3 (-((3323 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2))/(38173504613916672 ei u^9))-(Sqrt[(5 \[Pi])/2] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-16120712500485801+63337662738925427 \[Nu]+842581329610020 \[Nu]^2))/(7675096165761024 ei u^9)-(Sqrt[\[Pi]/10] \[Nu] (-102295333890907-1404553057944435 \[Nu]+11646506096946630 \[Nu]^2))/(53311268634624 u^7)+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-171469611502783735+119975915650750173 \[Nu]+13917562365676788 \[Nu]^2))/(38462697830688768 u^7))+prStarDot^4 ((Sqrt[\[Pi]/10] \[Nu] (-2418218310204644+9882039947571437 \[Nu]+1666169592218040 \[Nu]^2))/(76723095601152 u^9)-(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-510931348933704620297+289288171739428732417 \[Nu]+22545922978320237132 \[Nu]^2))/(81358112565112061952 u^9)+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-471209146693429444963+1788627344722340914955 \[Nu]+271945309934639840100 \[Nu]^2))/(64791981047329062912 ei u^11))+prStar^4 ((3323 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2))/(12724501537972224 ei u^5)+(Sqrt[\[Pi]/10] \[Nu] (117706590086651929-564931210035178098 \[Nu]+545157502731227295 \[Nu]^2))/(1208388755718144 u^3)+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (17605104377202416205793-43216518014483548163898 \[Nu]+23190789782771611123032 \[Nu]^2))/(11959642547071473106944 u^3)-(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (7511627279840856385681-36865799085140587223578 \[Nu]+28594150519301480906520 \[Nu]^2))/(842295753615277817856 ei u^5))-(3323 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-30359580160 (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2)+54063360 ei^2 (989592697031477957-4854040883091542142 \[Nu]+4334686378660131480 \[Nu]^2)+9 ei^4 (510435231187790895672403-2602527967770865254371160 \[Nu]+1573115806240005997897200 \[Nu]^2)))/(1158931573314333055144427520 ei u^3)+prStarDot^2 (-(((-75088+88203 ei^2) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (63086869024324763-64834984563560463 \[Nu]+9556149235077900 \[Nu]^2))/(1925391369807172141056 u^5))+(Sqrt[\[Pi]/10] \[Nu] (3437542150766221-17328241402190397 \[Nu]+19587018166918020 \[Nu]^2))/(35540845756416 u^5)+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-40050392965+16817800909 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(2017076673131323195392 ei u^7)-(3323 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-5054 (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2)+9 ei^2 (989592697031477957-4854040883091542142 \[Nu]+4334686378660131480 \[Nu]^2)))/(64309630772911620096 ei u^7))+prStarDot (-((Sqrt[\[Pi]/10] \[Nu] (40054382572553-194809356636552 \[Nu]+182384832485520 \[Nu]^2))/(341738901504 u^3))+((-75088+88203 ei^2) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (339450358330991-390043361628480 \[Nu]+196259671258560 \[Nu]^2))/(25334096971147001856 u^3)-(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-307753005+259342148 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(26540482541201620992 ei u^5)+(3323 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-5054 (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2)+9 ei^2 (989592697031477957-4854040883091542142 \[Nu]+4334686378660131480 \[Nu]^2)))/(64309630772911620096 ei u^5))+prStar^2 (-((Sqrt[\[Pi]/10] \[Nu] (3939803625716365-18990572514816546 \[Nu]+17577271149492600 \[Nu]^2))/(35540845756416 u^2))+((-75088+88203 ei^2) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (11278536661712987-35252430962249046 \[Nu]+28084041301306536 \[Nu]^2))/(1925391369807172141056 u^2)-(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-8692472407+8830825874 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(672358891043774398464 ei u^4)+(3323 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-5054 (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2)+9 ei^2 (989592697031477957-4854040883091542142 \[Nu]+4334686378660131480 \[Nu]^2)))/(64309630772911620096 ei u^4)+prStarDot ((1120563947 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2))/(1047328272587417812992 ei u^6)+(Sqrt[\[Pi]/10] \[Nu] (8550419952845424361-41270033138698392840 \[Nu]+37464707391451900560 \[Nu]^2))/(17059605963079680 u^4)+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (50938243909923371041-168358453217546270588 \[Nu]+145849491619935649728 \[Nu]^2))/(40112320204316086272 u^4)-(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (7265697892296979687695-36158565199551902330552 \[Nu]+29628091809432750532080 \[Nu]^2))/(310319488174049722368 ei u^6))+prStarDot^2 (-((664714807 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2))/(349109424195805937664 ei u^8))-(Sqrt[\[Pi]/10] \[Nu] (85849677388799188057-419360250566026167300 \[Nu]+401609370127754945520 \[Nu]^2))/(96671100457451520 u^6)-(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (674165133140119858338952-1125316530029214580923411 \[Nu]+704395441739831398060140 \[Nu]^2))/(155475353111929150390272 u^6)+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (284398251953464109121167-1339770469154001777157937 \[Nu]+861808672470386598009780 \[Nu]^2))/(5896070275306944724992 ei u^8))))+1/Zp^6 ((3323 Sqrt[\[Pi]/10] prStar^18 u^18 (Sqrt[Zp/u^4]/ei)^(12/19) (-2+\[Nu])^2 \[Nu])/144039-(3323 Sqrt[\[Pi]/10] prStarDot^18 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1+22 \[Nu]))/(576156 u^9)+(3323 Sqrt[\[Pi]/10] prStarDot^17 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1+22 \[Nu]))/(576156 u^7)+((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^15 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (262-1355 \[Nu]+12 \[Nu]^2))/(1138484256 u^3)+1/(210428322004992 u) (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (262-1355 \[Nu]+12 \[Nu]^2)+prStar^2 (((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (262-1355 \[Nu]+12 \[Nu]^2))/(1138484256 u^2)-((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^13 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-24963+72170 \[Nu]+452 \[Nu]^2))/10815600432-1/1999069059047424 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^12 u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-24963+72170 \[Nu]+452 \[Nu]^2)-(3323 Sqrt[\[Pi]/10] prStarDot^16 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-675+361365 \[Nu]+3773 \[Nu]^2))/(1663938528 u^6)+(3323 Sqrt[\[Pi]/10] prStarDot^15 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-675+361365 \[Nu]+3773 \[Nu]^2))/(1663938528 u^4))+prStar^4 (-(((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^12 u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-24963+72170 \[Nu]+452 \[Nu]^2))/10815600432)-(3323 Sqrt[\[Pi]/10] prStarDot^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-51539+739153 \[Nu]+7108 \[Nu]^2))/(1317284668 u^3)+(3323 Sqrt[\[Pi]/10] prStarDot^13 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (321987+2659870 \[Nu]+69947 \[Nu]^2))/(5269138672 u)-1/821985632832 (-75088+88203 ei^2) Sqrt[(5 \[Pi])/2] prStarDot^11 u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1420336+2495029 \[Nu]+89624 \[Nu]^2)-((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[(5 \[Pi])/2] prStarDot^10 u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1420336+2495029 \[Nu]+89624 \[Nu]^2))/151929248487604224)+prStar^16 (-(((-75088+88203 ei^2) Sqrt[\[Pi]/10] u^19 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-293-206 \[Nu]+124 \[Nu]^2))/569242128)-(3323 Sqrt[\[Pi]/10] prStarDot u^17 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-17177-1199 \[Nu]+1659 \[Nu]^2))/831969264+prStarDot^2 (-((Sqrt[(5 \[Pi])/2] u^13 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (262675309-1055126495 \[Nu]+77277900 \[Nu]^2))/(69359963904 ei))+(Sqrt[\[Pi]/10] u^15 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (680926849-668721725 \[Nu]+146389215 \[Nu]^2))/919544976))+prStar^14 (-(((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot u^18 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-293-206 \[Nu]+124 \[Nu]^2))/569242128)-1/105214161002496 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] u^20 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-293-206 \[Nu]+124 \[Nu]^2)+prStarDot^3 (-((Sqrt[\[Pi]/10] u^12 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (5226062491-20645413937 \[Nu]+170011380 \[Nu]^2))/(138719927808 ei))-(Sqrt[\[Pi]/10] u^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-6119662031117+293586767152 \[Nu]+298376683479 \[Nu]^2))/12614317980768)+prStarDot^4 (-((Sqrt[\[Pi]/10] u^10 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (486509957011-2187469440717 \[Nu]+1062586580580 \[Nu]^2))/(16692631312896 ei))+(Sqrt[\[Pi]/10] u^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (32010887005923-30878442518864 \[Nu]+6256901256375 \[Nu]^2))/12614317980768)+prStarDot^2 (-(1/34523396578944)(-75088+88203 ei^2) Sqrt[\[Pi]/10] u^16 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-115720495-56150941 \[Nu]+41260380 \[Nu]^2)-(Sqrt[(5 \[Pi])/2] u^14 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-67+5 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(18228353393682432 ei)))+prStar^6 (-(1/205496408208)(-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^9 u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3697343+3577637 \[Nu]+361188 \[Nu]^2)-1/37982312121901056 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^8 u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3697343+3577637 \[Nu]+361188 \[Nu]^2)+prStarDot^12 ((Sqrt[(5 \[Pi])/2] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (991893331-4376804453 \[Nu]+1839214020 \[Nu]^2))/(1317839314176 ei u^2)+(Sqrt[(5 \[Pi])/2] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3083235984949-8163143505122 \[Nu]+185487344553 \[Nu]^2))/12614317980768)+prStarDot^11 (-((Sqrt[(5 \[Pi])/2] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (991893331-4376804453 \[Nu]+1839214020 \[Nu]^2))/(658919657088 ei))+(Sqrt[\[Pi]/10] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (11549704998815+25248961243658 \[Nu]+1325600136315 \[Nu]^2))/12614317980768)+prStarDot^10 (-(1/655944534999936)(-75088+88203 ei^2) Sqrt[\[Pi]/10] u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-5674248637+9970276481 \[Nu]+351407028 \[Nu]^2)-(Sqrt[(5 \[Pi])/2] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-253+119 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(173169357239983104 ei)))+prStar^8 (-(1/205496408208)(-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^7 u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-4196999+1862169 \[Nu]+585126 \[Nu]^2)-1/37982312121901056 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^6 u^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-4196999+1862169 \[Nu]+585126 \[Nu]^2)+prStarDot^10 ((Sqrt[\[Pi]/10] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (12522163238-57531580261 \[Nu]+32193973140 \[Nu]^2))/(927368406272 ei)+(Sqrt[\[Pi]/10] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (7877218075809-9704307959771 \[Nu]+824554317307 \[Nu]^2))/2102386330128)+prStarDot^9 ((Sqrt[\[Pi]/10] u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (11297700643973+7877612827511 \[Nu]+786649612749 \[Nu]^2))/6307158990384-(Sqrt[\[Pi]/10] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (713218351313-3229485981991 \[Nu]+1647147527340 \[Nu]^2))/(25038946969344 ei))+prStarDot^8 (-(1/3115736541249696)(-75088+88203 ei^2) Sqrt[\[Pi]/10] u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-55992785537+54212855767 \[Nu]+5361680100 \[Nu]^2)-(Sqrt[(5 \[Pi])/2] u^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-2186+1279 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(470031112508525568 ei)))+prStar^12 (-(1/821985632832)(-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^3 u^15 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2717544-1390043 \[Nu]+972744 \[Nu]^2)-((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^2 u^17 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2717544-1390043 \[Nu]+972744 \[Nu]^2))/151929248487604224+prStarDot^5 (-((Sqrt[\[Pi]/10] u^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-8829059565203+611412466670 \[Nu]+17994282621 \[Nu]^2))/6307158990384)-(Sqrt[\[Pi]/10] u^9 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (45391861606-187738447301 \[Nu]+34666865940 \[Nu]^2))/(329459828544 ei))+prStarDot^6 ((21223259 Sqrt[\[Pi]/10] u^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2))/(22741985347612501082112 ei)+(Sqrt[\[Pi]/10] u^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (1389324810026224201-5549142604824352072 \[Nu]+284307130008923280 \[Nu]^2))/(16197995261832265728 ei)+(Sqrt[\[Pi]/10] u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (189523126076694841021-177215766883116230376 \[Nu]+32375171029417529040 \[Nu]^2))/39758715642679197696)+prStarDot^4 (-(1/3115736541249696)(-75088+88203 ei^2) Sqrt[\[Pi]/10] u^13 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-37395469049+1195350083 \[Nu]+7818929076 \[Nu]^2)-(Sqrt[(5 \[Pi])/2] u^11 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-48595+9356 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(3290217787559678976 ei)))+prStar^10 (-(1/205496408208)(-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^5 u^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2421683+3521 \[Nu]+523636 \[Nu]^2)-1/37982312121901056 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^4 u^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2421683+3521 \[Nu]+523636 \[Nu]^2)+prStarDot^7 ((Sqrt[\[Pi]/10] u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (25955329574497+3294590789363 \[Nu]+887899836201 \[Nu]^2))/12614317980768-(Sqrt[\[Pi]/10] u^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (1208616143033-5289075723083 \[Nu]+2067477481020 \[Nu]^2))/(16692631312896 ei))+prStarDot^8 ((Sqrt[\[Pi]/10] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (524327360453-2730323856223 \[Nu]+2614914124620 \[Nu]^2))/(50077893938688 ei)+(Sqrt[\[Pi]/10] u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (69837204787511-66783784599507 \[Nu]+9621275051871 \[Nu]^2))/12614317980768)+prStarDot^6 (-(1/6231473082499392)(-75088+88203 ei^2) Sqrt[\[Pi]/10] u^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-128139588169+58143565807 \[Nu]+17258880828 \[Nu]^2)-(Sqrt[(5 \[Pi])/2] u^8 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-31331+10097 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(2193478525039785984 ei))))+1/Zp^5 (-((3323 Sqrt[\[Pi]/10] prStarDot^15 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (262-1355 \[Nu]+12 \[Nu]^2))/(43787856 u^7))-(3323 (-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (262-1355 \[Nu]+12 \[Nu]^2))/(3287942531328 u^5)+1/(105214161002496 u) (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-921-385 \[Nu]+31 \[Nu]^2)-1/105214161002496 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^11 u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-921-385 \[Nu]+31 \[Nu]^2)+(3323 Sqrt[\[Pi]/10] prStar^16 u^15 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-293-206 \[Nu]+124 \[Nu]^2))/21893928+prStar^2 (-(((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-921-385 \[Nu]+31 \[Nu]^2))/569242128)-(3323 Sqrt[\[Pi]/10] prStarDot^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3872-3027 \[Nu]+202 \[Nu]^2))/(43787856 u^6)+(3323 (-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-42462+64855 \[Nu]+1041 \[Nu]^2))/(31235454047616 u^2)+(3323 Sqrt[\[Pi]/10] prStarDot^13 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-8167+48971 \[Nu]+2846 \[Nu]^2))/(415984632 u^4)+1/7996276236189696 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^10 u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-347267-143231 \[Nu]+15797 \[Nu]^2)-1/7996276236189696 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^9 u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-347267-143231 \[Nu]+15797 \[Nu]^2))+prStar^14 ((3323 (-75088+88203 ei^2) Sqrt[\[Pi]/10] u^16 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-293-206 \[Nu]+124 \[Nu]^2))/1643971265664+prStarDot ((Sqrt[\[Pi]/10] u^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (27818248-46674875 \[Nu]+17018568 \[Nu]^2))/459772488+(Sqrt[(5 \[Pi])/2] u^12 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (450860605-1891086983 \[Nu]+448211820 \[Nu]^2))/(25553670912 ei))+prStarDot^2 ((Sqrt[\[Pi]/10] u^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-6048257033933-4080747273305 \[Nu]+2084510723022 \[Nu]^2))/17261698289472-1/(116848419190272 ei) Sqrt[\[Pi]/10] u^10 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (28031019229343-116532353259895 \[Nu]+23763340639500 \[Nu]^2)))+prStar^4 (1/3998138118094848 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^8 u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-329422-139369 \[Nu]+20620 \[Nu]^2)-1/3998138118094848 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^7 u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-329422-139369 \[Nu]+20620 \[Nu]^2)-(Sqrt[\[Pi]/10] prStarDot^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (1299708213-940360906 \[Nu]+54161577 \[Nu]^2))/(831969264 u^3)+prStarDot^11 (-((Sqrt[(5 \[Pi])/2] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (266595836-1148992615 \[Nu]+386389500 \[Nu]^2))/(40459978944 ei u^3))+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-14271688047+71021666396 \[Nu]+36802448949 \[Nu]^2))/(221303824224 u))+prStarDot^10 (1/16617261553331712 (-75088+88203 ei^2) Sqrt[\[Pi]/10] u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-312538210693+221122522156 \[Nu]+18739601643 \[Nu]^2)-(Sqrt[(5 \[Pi])/2] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-68+25 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(2658301536578688 ei u))+prStarDot^9 (-(((-75088+88203 ei^2) Sqrt[\[Pi]/10] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-45886213-19646287 \[Nu]+2296889 \[Nu]^2))/5753899429824)+(Sqrt[(5 \[Pi])/2] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-68+25 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(5316603073157376 ei)))+prStar^12 (prStarDot^3 ((Sqrt[\[Pi]/10] u^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (27364957847-46231914586 \[Nu]+14295432011 \[Nu]^2))/73767941408+(Sqrt[\[Pi]/10] u^9 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (601491172867-2588388132345 \[Nu]+856161854100 \[Nu]^2))/(2635678628352 ei))+prStarDot^4 (1/12462946164998784 Sqrt[\[Pi]/10] u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-19920511301607833-4576688194029369 \[Nu]+3808657112272740 \[Nu]^2)-(Sqrt[\[Pi]/10] u^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (211095778168425618-893798274006908713 \[Nu]+242889134471525220 \[Nu]^2))/(253093675966129152 ei))+prStarDot (-(((-75088+88203 ei^2) Sqrt[\[Pi]/10] u^15 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3880955-507203 \[Nu]+287742 \[Nu]^2))/1817020872576)+(Sqrt[(5 \[Pi])/2] u^13 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-115+29 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(6715709145040896 ei))+prStarDot^2 (1/49851784659995136 (-75088+88203 ei^2) Sqrt[\[Pi]/10] u^13 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-281326963063-125198403718 \[Nu]+77702253069 \[Nu]^2)-(Sqrt[\[Pi]/10] u^11 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1619+325 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(6715709145040896 ei)))+prStar^6 (1/3998138118094848 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^6 u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-326397-124730 \[Nu]+25417 \[Nu]^2)-1/3998138118094848 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^5 u^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-326397-124730 \[Nu]+25417 \[Nu]^2)+prStarDot^9 (-((13 Sqrt[\[Pi]] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (67495792832-292872226271 \[Nu]+105607978140 \[Nu]^2))/(9224875199232 Sqrt[10] ei))+(Sqrt[\[Pi]/10] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (39084876804-238065683815 \[Nu]+150971510592 \[Nu]^2))/331955736336)+prStarDot^10 (-(1/655944534999936) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (2454975980765441-1472932704750079 \[Nu]+42954113697768 \[Nu]^2)-(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (1581785228764273-6785869879498379 \[Nu]+2168711792764860 \[Nu]^2))/(13320719787691008 ei u^2))+prStarDot^7 (-(1/655944534999936)(-75088+88203 ei^2) Sqrt[\[Pi]/10] u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-9889469985-4439835557 \[Nu]+714200676 \[Nu]^2)+(5 Sqrt[(5 \[Pi])/2] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-12462+4567 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(1212185500679881728 ei))+prStarDot^8 (1/24925892329997568 (-75088+88203 ei^2) Sqrt[\[Pi]/10] u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-925950257292+285254955709 \[Nu]+85718375148 \[Nu]^2)-(Sqrt[\[Pi]/10] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-656749+244177 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(1212185500679881728 ei)))+prStar^8 (1/3998138118094848 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^4 u^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-184072-44665 \[Nu]+14678 \[Nu]^2)-1/3998138118094848 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^3 u^13 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-184072-44665 \[Nu]+14678 \[Nu]^2)+prStarDot^7 ((Sqrt[\[Pi]/10] u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (233842079213-627992772438 \[Nu]+212790851511 \[Nu]^2))/331955736336-(Sqrt[\[Pi]/10] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (154488366435-716673039739 \[Nu]+424363860060 \[Nu]^2))/(6149916799488 ei))+prStarDot^8 (1/12462946164998784 Sqrt[\[Pi]/10] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-64855808275549363+26520311647970853 \[Nu]+1419725548813572 \[Nu]^2)-(Sqrt[\[Pi]/10] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (68250116003531878-292610805602847565 \[Nu]+92854389543285300 \[Nu]^2))/(126546837983064576 ei))+prStarDot^5 (-(1/655944534999936)(-75088+88203 ei^2) Sqrt[\[Pi]/10] u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-9611787431-4327243963 \[Nu]+921111408 \[Nu]^2)+(Sqrt[(5 \[Pi])/2] u^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-214111+70339 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(2424371001359763456 ei))+prStarDot^6 (1/24925892329997568 (-75088+88203 ei^2) Sqrt[\[Pi]/10] u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-941714761343+28548645944 \[Nu]+128839736025 \[Nu]^2)-(Sqrt[\[Pi]/10] u^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1144020+398539 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(1212185500679881728 ei)))+prStar^10 (1/7996276236189696 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^2 u^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-96923-4637 \[Nu]+6321 \[Nu]^2)-1/7996276236189696 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot u^16 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-96923-4637 \[Nu]+6321 \[Nu]^2)+prStarDot^5 ((29 Sqrt[\[Pi]/10] u^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2))/(419602673312266752 ei)+1/170293292740368 Sqrt[\[Pi]/10] u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (149441766586289-283897783864053 \[Nu]+82724717818008 \[Nu]^2)+(Sqrt[(5 \[Pi])/2] u^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (40960533063697-190237411142711 \[Nu]+113386045141740 \[Nu]^2))/(3330179946922752 ei))+prStarDot^6 (-((29 Sqrt[\[Pi]/10] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2))/(139867557770755584 ei))+(Sqrt[\[Pi]/10] u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-452792312767860439+70725434211790929 \[Nu]+37274573967206940 \[Nu]^2))/112166515484989056-(Sqrt[\[Pi]/10] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (206039807776605361-884857847602972120 \[Nu]+286219341104197200 \[Nu]^2))/(253093675966129152 ei))+prStarDot^3 (-(1/655944534999936)(-75088+88203 ei^2) Sqrt[\[Pi]/10] u^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-5293091131-1866545287 \[Nu]+536909268 \[Nu]^2)+(Sqrt[(5 \[Pi])/2] u^10 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-81007+23269 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(1212185500679881728 ei))+prStarDot^4 (1/24925892329997568 (-75088+88203 ei^2) Sqrt[\[Pi]/10] u^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-504474424462-115087565539 \[Nu]+100771581582 \[Nu]^2)-(Sqrt[\[Pi]/10] u^8 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-2131161+583729 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(2424371001359763456 ei))))+1/Zp^3 (-(((-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-12265-14162 \[Nu]+3323 \[Nu]^2))/(21631200864 u^5))+prStar^12 ((2897 Sqrt[\[Pi]/10] u^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (7841054-34831687 \[Nu]+15455580 \[Nu]^2))/(485519747328 ei)-(Sqrt[\[Pi]/10] u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (51491099546-71803261291 \[Nu]+23028855759 \[Nu]^2))/113563804536)+prStarDot^11 (-((527 Sqrt[(5 \[Pi])/2] \[Nu] (-99-27 \[Nu]+5 \[Nu]^2))/(6709248 u^7))-(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-710358108771-220134909723 \[Nu]+38027707141 \[Nu]^2))/(379377984384 u^7))+prStarDot^12 ((527 Sqrt[(5 \[Pi])/2] \[Nu] (-99-27 \[Nu]+5 \[Nu]^2))/(6709248 u^9)+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-657427814721-241307027343 \[Nu]+40144918903 \[Nu]^2))/(379377984384 u^9))+prStarDot^9 (((-75088+88203 ei^2) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-57274526-32484113 \[Nu]+59346 \[Nu]^2))/(69046793157888 u^3)+(Sqrt[(5 \[Pi])/2] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) (-5+\[Nu]) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(176729188027392 ei u^5))+prStarDot^8 (-(((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (44268646-23575691 \[Nu]+11672850 \[Nu]^2))/(12762056872958754816 u))-(Sqrt[(5 \[Pi])/2] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) (-5+\[Nu]) \[Nu] (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(13270241270600810496 ei u^3))+prStarDot^7 (1/8837989524209664 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (14165-25093 \[Nu]+4452 \[Nu]^2)+(Sqrt[(5 \[Pi])/2] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) (-5+\[Nu]) \[Nu] (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(26540482541201620992 ei u))+prStar^10 (-(1/1795216622105088)(-75088+88203 ei^2) Sqrt[\[Pi]/10] u^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (2037311446-2395408373 \[Nu]+1113843276 \[Nu]^2)-(38257 Sqrt[\[Pi]/10] u^8 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) (-2+\[Nu]) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(127598473755777024 ei)+prStarDot (-((Sqrt[\[Pi]/10] u^8 \[Nu] (64911387621-301495539997 \[Nu]+93273354545 \[Nu]^2))/14465138688)-1/(3884157978624 ei) Sqrt[\[Pi]/10] u^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (11431468706073-49578569536591 \[Nu]+17792046395340 \[Nu]^2)+1/2623778139999744 Sqrt[\[Pi]/10] u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (2317929525907349-1245503432423533 \[Nu]+211596064071847 \[Nu]^2))+prStarDot^2 ((Sqrt[\[Pi]/10] u^6 \[Nu] (129963381477-602961254429 \[Nu]+186533926705 \[Nu]^2))/14465138688+1/(350545257570816 ei) Sqrt[\[Pi]/10] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (2124276967125742-9191530420845937 \[Nu]+3221437311459780 \[Nu]^2)-1/2623778139999744 Sqrt[\[Pi]/10] u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (9737203372347113-11956414021584027 \[Nu]+3268374141607757 \[Nu]^2)))+prStar^8 ((3323 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] u^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (35-376 \[Nu]+62 \[Nu]^2))/303858496975208448+(Sqrt[\[Pi]/10] u^9 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) (-2+\[Nu]) \[Nu] (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(698433751084253184 ei)+prStarDot^3 (-((Sqrt[\[Pi]/10] u^5 \[Nu] (96930349944-452359061593 \[Nu]+139944828310 \[Nu]^2))/7232569344)-(Sqrt[(5 \[Pi])/2] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2))/(7555172788171008 ei)-(Sqrt[\[Pi]/10] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (13060755439863027-56060037929529305 \[Nu]+18022514981236500 \[Nu]^2))/(1402181030283264 ei)-(Sqrt[\[Pi]/10] u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1190082961657506463-34644109323586455 \[Nu]+42505398288254538 \[Nu]^2))/247947034229975808)+prStarDot^4 ((Sqrt[\[Pi]/10] u^3 \[Nu] (194508340728-904557633241 \[Nu]+279835686550 \[Nu]^2))/7232569344+(187309 Sqrt[(5 \[Pi])/2] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2))/(552756588310026067968 ei)+(Sqrt[\[Pi]/10] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (39437918134743772683-168993463204328474804 \[Nu]+53300837213794803360 \[Nu]^2))/(2024749407729033216 ei)-(Sqrt[\[Pi]/10] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (336302271037225460119-293809454822495001978 \[Nu]+74460724896915725823 \[Nu]^2))/32976955552586782464)+prStarDot (((-75088+88203 ei^2) Sqrt[\[Pi]/10] u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (81376152-125622379 \[Nu]+26247228 \[Nu]^2))/34523396578944-(Sqrt[\[Pi]/10] u^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3953+1679 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(3357854572520448 ei))+prStarDot^2 (-(((-75088+88203 ei^2) Sqrt[\[Pi]/10] u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (22350763965803-28868584579535 \[Nu]+9193418682084 \[Nu]^2))/2592292802319747072)-(Sqrt[\[Pi]/10] u^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-163796371+69184613 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(184252196103342022656 ei)))+prStar^2 (prStarDot^10 ((527 Sqrt[(5 \[Pi])/2] \[Nu] (-1803-487 \[Nu]+109 \[Nu]^2))/(26836992 u^6)-(3323 Sqrt[(5 \[Pi])/2] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (1885773487-7900676693 \[Nu]+1839214020 \[Nu]^2))/(73799001593856 ei u^8)+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-17876147616788179-8054866228178193 \[Nu]+1510978504352681 \[Nu]^2))/(2623778139999744 u^6))+prStarDot^9 (-((527 Sqrt[(5 \[Pi])/2] \[Nu] (-1803-487 \[Nu]+109 \[Nu]^2))/(26836992 u^4))+(3323 Sqrt[(5 \[Pi])/2] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (1885773487-7900676693 \[Nu]+1839214020 \[Nu]^2))/(36899500796928 ei u^6)-(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-20547681658569047-8624071500585661 \[Nu]+1822170510528641 \[Nu]^2))/(2623778139999744 u^4))+prStarDot^7 (((-75088+88203 ei^2) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (33103228-105354507 \[Nu]+11159358 \[Nu]^2))/23015597719296-(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3471+971 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(2238569715013632 ei u^2))+prStarDot^8 (-(((-75088+88203 ei^2) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (515770470913-1101700485179 \[Nu]+259258358268 \[Nu]^2))/(136436463279986688 u^2))+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-18719291+4748221 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(9697484005439053824 ei u^4))+prStarDot^5 ((11 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (121819-222599 \[Nu]+48972 \[Nu]^2))/335843601919967232+(Sqrt[(5 \[Pi])/2] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-509+109 \[Nu]) (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(1008538336565661597696 ei))+prStarDot^6 (-(((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-11226340+36897059 \[Nu]+27344100 \[Nu]^2))/12762056872958754816)+(Sqrt[\[Pi]] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-439+449 \[Nu]) (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(1008538336565661597696 Sqrt[10] ei)))+prStar^4 (prStarDot^8 ((Sqrt[\[Pi]/10] \[Nu] (62827858866-302057964937 \[Nu]+93413960780 \[Nu]^2))/(7232569344 u^3)+(3323 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (991395424071-4203698829209 \[Nu]+1164531586260 \[Nu]^2))/(467393676761088 ei u^5)+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-16912227286094729-3106566970789156 \[Nu]+558300586424945 \[Nu]^2))/(1311889069999872 u^3))+prStarDot^7 (-((Sqrt[\[Pi]/10] \[Nu] (30301861938-151325107721 \[Nu]+46783674700 \[Nu]^2))/(7232569344 u))-(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-17603780860705163-7578765996500187 \[Nu]+1837041250581628 \[Nu]^2))/(1311889069999872 u)-(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (2723742650685043-11624466518393669 \[Nu]+3496251372059460 \[Nu]^2))/(1402181030283264 ei u^3))+prStarDot^5 (1/69046793157888 (-75088+88203 ei^2) Sqrt[\[Pi]/10] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (304873962-637458161 \[Nu]+100871274 \[Nu]^2)-(Sqrt[\[Pi]/10] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-15840+4723 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(3357854572520448 ei))+prStarDot^6 (-(((-75088+88203 ei^2) Sqrt[\[Pi]/10] u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (30499952769821-53944354251271 \[Nu]+14207976043716 \[Nu]^2))/2592292802319747072)+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-733055827+202477505 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(184252196103342022656 ei u))+prStarDot^3 (1/23988828708569088 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (107654-200339 \[Nu]+48972 \[Nu]^2)+(Sqrt[(5 \[Pi])/2] u^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-266+59 \[Nu]) (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(504269168282830798848 ei))+prStarDot^4 (-(((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-5915084+16423481 \[Nu]+3055794 \[Nu]^2))/1823150981851250688)+(Sqrt[\[Pi]/10] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-9305+3293 \[Nu]) (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(1008538336565661597696 ei)))+prStar^6 (prStarDot^5 (-((Sqrt[\[Pi]/10] u^2 \[Nu] (95775674499-452667259098 \[Nu]+140028623945 \[Nu]^2))/7232569344)+(Sqrt[(5 \[Pi])/2] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2))/(7555172788171008 ei)-(Sqrt[\[Pi]] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (13457182601161195-57397058401665697 \[Nu]+17132430230995380 \[Nu]^2))/(1402181030283264 Sqrt[10] ei)-(Sqrt[\[Pi]/10] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2838480098218305806-897051845332938204 \[Nu]+259990494401990079 \[Nu]^2))/247947034229975808)+prStarDot^6 ((Sqrt[\[Pi]/10] \[Nu] (193353665283-904865830746 \[Nu]+279919482185 \[Nu]^2))/7232569344-(Sqrt[(5 \[Pi])/2] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2))/(22665518364513024 ei u^2)+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (90390732420061021-384930218571193479 \[Nu]+112708323476382060 \[Nu]^2))/(4206543090849792 ei u^2)-(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (11087496280623274742-3858801962051977605 \[Nu]+948641667269251410 \[Nu]^2))/743841102689927424)+prStarDot (((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] u^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (705417-1309691 \[Nu]+316092 \[Nu]^2))/335843601919967232+(Sqrt[(5 \[Pi])/2] u^8 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-213+47 \[Nu]) (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(1008538336565661597696 ei))+prStarDot^2 (((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-9204588-106968433 \[Nu]+2933784 \[Nu]^2))/12762056872958754816+(Sqrt[\[Pi]/10] u^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-4381+1863 \[Nu]) (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(504269168282830798848 ei))+prStarDot^4 (-(((-75088+88203 ei^2) Sqrt[\[Pi]/10] u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (7108538228551961-11235282679619901 \[Nu]+3250293137369460 \[Nu]^2))/489943339638432196608)+(Sqrt[\[Pi]/10] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-204080615+63642977 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(184252196103342022656 ei)+(Sqrt[(5 \[Pi])/2] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-5054 (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2)+9 ei^2 (989592697031477957-4854040883091542142 \[Nu]+4334686378660131480 \[Nu]^2)))/(38183843271416274432 ei))+prStarDot^3 (((-75088+88203 ei^2) Sqrt[\[Pi]/10] u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3360173252722-6522393490515 \[Nu]+1289720652066 \[Nu]^2))/743841102689927424-(Sqrt[\[Pi]/10] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-28052921+9880467 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(7273113004079290368 ei)-(Sqrt[(5 \[Pi])/2] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-5054 (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2)+9 ei^2 (989592697031477957-4854040883091542142 \[Nu]+4334686378660131480 \[Nu]^2)))/(114551529814248823296 ei))))+1/Zp^4 (-((3323 (-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-921-385 \[Nu]+31 \[Nu]^2))/(1643971265664 u^5))+(3323 (-75088+88203 ei^2) Sqrt[\[Pi]/10] prStarDot^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-921-385 \[Nu]+31 \[Nu]^2))/(1643971265664 u^3)-1/210428322004992 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^9 u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (1438-1163 \[Nu]+50 \[Nu]^2)-((-85173368430592+100049896330752 ei^2-16596837042045 ei^4+4693845286260 ei^6) Sqrt[\[Pi]/10] prStarDot^8 u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (1438-1163 \[Nu]+50 \[Nu]^2))/1291398612144635904+prStarDot^14 ((527 Sqrt[(5 \[Pi])/2] \[Nu] (98-105 \[Nu]+4 \[Nu]^2))/(13418496 u^9)+(37765681 Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (18082-20985 \[Nu]+740 \[Nu]^2))/(758755968768 u^9))+prStar^14 (-((527 Sqrt[(5 \[Pi])/2] u^12 \[Nu] (25-58 \[Nu]+20 \[Nu]^2))/6709248)-(Sqrt[(5 \[Pi])/2] u^10 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (7841054-34831687 \[Nu]+15455580 \[Nu]^2))/(672465024 ei)-(Sqrt[\[Pi]/10] u^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (715129095087-2349136749334 \[Nu]+843845324812 \[Nu]^2))/2655645890688)+prStar^12 (((-75088+88203 ei^2) Sqrt[\[Pi]/10] u^13 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (263176-355742 \[Nu]+112077 \[Nu]^2))/113563804536-1/(44182297006848 ei) Sqrt[(5 \[Pi])/2] u^11 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) (-2+\[Nu]) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu]))+prStarDot ((Sqrt[\[Pi]/10] u^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (220759028827-704289198725 \[Nu]+237081936000 \[Nu]^2))/1817020872576-(Sqrt[\[Pi]/10] u^9 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (419241554745-3287245438343 \[Nu]+6443570402220 \[Nu]^2))/(24599667197952 ei))+prStarDot^2 (-((527 Sqrt[(5 \[Pi])/2] u^9 \[Nu] (-126-711 \[Nu]+334 \[Nu]^2))/26836992)-1/(36899500796928 ei) Sqrt[\[Pi]/10] u^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (38776117352999-163428516258077 \[Nu]+41647703214180 \[Nu]^2)-1/49851784659995136 Sqrt[\[Pi]/10] u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-73825832379297965-145213548633895342 \[Nu]+73113635302594523 \[Nu]^2)))+prStar^10 (1/4418994762104832 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] u^14 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (4196+4055 \[Nu]+1848 \[Nu]^2)+(Sqrt[(5 \[Pi])/2] u^12 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) (-2+\[Nu]) \[Nu] (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(13270241270600810496 ei)+prStarDot^3 (1/655944534999936 Sqrt[\[Pi]/10] u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (367846408369197-1194812945711605 \[Nu]+363925500833076 \[Nu]^2)-(Sqrt[\[Pi]/10] u^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (10486757196406647-46063637587558691 \[Nu]+18617266070090940 \[Nu]^2))/(13320719787691008 ei))+prStarDot^4 (-((527 Sqrt[(5 \[Pi])/2] u^6 \[Nu] (-826-229 \[Nu]+300 \[Nu]^2))/13418496)+(Sqrt[(5 \[Pi])/2] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2))/(14722900817974272 ei)-(Sqrt[\[Pi]/10] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (9072009494064296-38319379167285497 \[Nu]+10074429118995780 \[Nu]^2))/(4440239929230336 ei)-(Sqrt[\[Pi]/10] u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-15524149226925908353-4551023612684187576 \[Nu]+4803736287699070722 \[Nu]^2))/1570331216789846784)+prStarDot (1/2623778139999744 (-75088+88203 ei^2) Sqrt[\[Pi]/10] u^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2552855849-2832261083 \[Nu]+1264592847 \[Nu]^2)-1/(353458376054784 ei) Sqrt[\[Pi]/10] u^10 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (35+11 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))+prStarDot^2 (1/138093586315776 (-75088+88203 ei^2) Sqrt[\[Pi]/10] u^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (1474739799-1760670899 \[Nu]+510666051 \[Nu]^2)-(Sqrt[\[Pi]/10] u^8 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-103195+35059 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(63799236877888512 ei)))+prStar^2 (-(1/210428322004992)(13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^7 u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (5320-4553 \[Nu]+300 \[Nu]^2)-((-85173368430592+100049896330752 ei^2-16596837042045 ei^4+4693845286260 ei^6) Sqrt[\[Pi]/10] prStarDot^6 u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (5320-4553 \[Nu]+300 \[Nu]^2))/1291398612144635904+(Sqrt[\[Pi]/10] prStarDot^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-7792578-2728615 \[Nu]+877272 \[Nu]^2))/(21893928 u^4)+prStarDot^12 ((527 Sqrt[(5 \[Pi])/2] \[Nu] (293-304 \[Nu]+6 \[Nu]^2))/(6709248 u^6)+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (45009369820066-41160801183077 \[Nu]+404777547693 \[Nu]^2))/(7208181703296 u^6))+prStarDot^10 (-(((-75088+88203 ei^2) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-5006899191-3158502437 \[Nu]+234199189 \[Nu]^2))/(874592713333248 u^2))+(Sqrt[(5 \[Pi])/2] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-97+27 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(2238569715013632 ei u^4))+prStarDot^9 (1/874592713333248 (-75088+88203 ei^2) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-7121756131-4136410017 \[Nu]+671984117 \[Nu]^2)-(Sqrt[(5 \[Pi])/2] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-97+27 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(1119284857506816 ei u^2))+prStarDot^8 (((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-546875+210753 \[Nu]+75796 \[Nu]^2))/111947867306655744+(Sqrt[(5 \[Pi])/2] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-97+27 \[Nu]) (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(336179445521887199232 ei)))+prStar^4 (-(1/210428322004992)(13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^5 u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (6396-6369 \[Nu]+574 \[Nu]^2)-((-85173368430592+100049896330752 ei^2-16596837042045 ei^4+4693845286260 ei^6) Sqrt[\[Pi]/10] prStarDot^4 u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (6396-6369 \[Nu]+574 \[Nu]^2))/1291398612144635904+prStarDot^9 ((Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-10016427608045-12830445655361 \[Nu]+3488442823320 \[Nu]^2))/(11507798859648 u)-(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (318339378683443-1351963255023925 \[Nu]+382392918845700 \[Nu]^2))/(467393676761088 ei u^3))+prStarDot^10 (-((527 Sqrt[(5 \[Pi])/2] \[Nu] (-3446+2815 \[Nu]+42 \[Nu]^2))/(26836992 u^3))+(103013 Sqrt[(5 \[Pi])/2] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (301880579-1280251781 \[Nu]+355478340 \[Nu]^2))/(233696838380544 ei u^5)-(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-945590946100523209+594822709458284552 \[Nu]+29398079395723311 \[Nu]^2))/(49851784659995136 u^3))+prStarDot^8 (1/218648178333312 (-75088+88203 ei^2) Sqrt[\[Pi]/10] u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (1885355802+496451659 \[Nu]+126568659 \[Nu]^2)-(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-2756+1355 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(21266412292629504 ei u))+prStarDot^7 (1/218648178333312 (-75088+88203 ei^2) Sqrt[\[Pi]/10] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-2780619011-2442556011 \[Nu]+519859060 \[Nu]^2)-(Sqrt[\[Pi]/10] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-14211+4060 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(10633206146314752 ei))+prStarDot^6 (((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-18600755+7529718 \[Nu]+2348136 \[Nu]^2))/1063504739413229568+(Sqrt[(5 \[Pi])/2] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3359+1002 \[Nu]) (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(3193704732457928392704 ei)))+prStar^6 (-(1/210428322004992)(13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot^3 u^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (2584-3731 \[Nu]+448 \[Nu]^2)-((-85173368430592+100049896330752 ei^2-16596837042045 ei^4+4693845286260 ei^6) Sqrt[\[Pi]/10] prStarDot^2 u^12 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (2584-3731 \[Nu]+448 \[Nu]^2))/1291398612144635904+prStarDot^7 (1/655944534999936 Sqrt[\[Pi]/10] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-82641441761891-1976688597008925 \[Nu]+518567629994596 \[Nu]^2)-(Sqrt[\[Pi]] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (29069131821728661-123654993894612325 \[Nu]+35708946907092900 \[Nu]^2))/(13320719787691008 Sqrt[10] ei))+prStarDot^8 (-((527 Sqrt[(5 \[Pi])/2] \[Nu] (-2630+1545 \[Nu]+148 \[Nu]^2))/13418496)+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (18041190751244583-76283762205466441 \[Nu]+20347449164648340 \[Nu]^2))/(13320719787691008 ei u^2)-1/24925892329997568 Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-714307372743518637+276129820249169928 \[Nu]+57190104442628248 \[Nu]^2))+prStarDot^5 (1/1311889069999872 (-75088+88203 ei^2) Sqrt[\[Pi]/10] u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-14264820643-14884120517 \[Nu]+4009510113 \[Nu]^2)-(Sqrt[\[Pi]/10] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-80779+26210 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(63799236877888512 ei))+prStarDot^6 (1/187412724285696 (-75088+88203 ei^2) Sqrt[\[Pi]/10] u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (3063576485-2150690153 \[Nu]+685746273 \[Nu]^2)-(Sqrt[\[Pi]/10] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-261179+85315 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(127598473755777024 ei))+prStarDot^4 (((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-130705579+72463993 \[Nu]+16032996 \[Nu]^2))/6381028436479377408+(Sqrt[(5 \[Pi])/2] u^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-25517+8669 \[Nu]) (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(19162228394747570356224 ei)))+prStar^8 (-(1/105214161002496)(13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] prStarDot u^13 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (35-376 \[Nu]+62 \[Nu]^2)-((-85173368430592+100049896330752 ei^2-16596837042045 ei^4+4693845286260 ei^6) Sqrt[\[Pi]/10] u^15 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (35-376 \[Nu]+62 \[Nu]^2))/645699306072317952+prStarDot^5 ((Sqrt[(5 \[Pi])/2] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2))/(14722900817974272 ei)+1/10331126426248992 Sqrt[\[Pi]/10] u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (8758391936871398-35850887552383281 \[Nu]+9847145360759616 \[Nu]^2)-(Sqrt[\[Pi]/10] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (11187743323135405-47773176723839133 \[Nu]+14462550932642820 \[Nu]^2))/(4440239929230336 ei))+prStarDot^6 (-((527 Sqrt[(5 \[Pi])/2] u^3 \[Nu] (-2108+651 \[Nu]+292 \[Nu]^2))/13418496)-(Sqrt[(5 \[Pi])/2] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2))/(14722900817974272 ei)-(Sqrt[\[Pi]/10] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (950983937290491-4153539323974153 \[Nu]+1594830682696020 \[Nu]^2))/(13320719787691008 ei)-(Sqrt[\[Pi]/10] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-36307458473344455767+4549781298711346362 \[Nu]+5656303018719458469 \[Nu]^2))/1570331216789846784)+prStarDot^3 (1/655944534999936 (-75088+88203 ei^2) Sqrt[\[Pi]/10] u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-3548951632-3414302364 \[Nu]+1224211989 \[Nu]^2)-(Sqrt[\[Pi]/10] u^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-5767+6777 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(42532824585259008 ei))+prStarDot^2 (((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] u^11 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-22106950+22577013 \[Nu]+4466532 \[Nu]^2))/3190514218239688704+(5 Sqrt[(5 \[Pi])/2] u^9 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-689+282 \[Nu]) (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(4790557098686892589056 ei))+prStarDot^4 (((-75088+88203 ei^2) Sqrt[\[Pi]/10] u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (187879510181879-193407907046760 \[Nu]+52653058438176 \[Nu]^2))/9421987300739080704-(Sqrt[\[Pi]/10] u^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-154796183+48024848 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(46063049025835505664 ei)+(Sqrt[(5 \[Pi])/2] u^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-5054 (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2)+9 ei^2 (989592697031477957-4854040883091542142 \[Nu]+4334686378660131480 \[Nu]^2)))/(223228622202125912064 ei))))+1/Zp ((Sqrt[\[Pi]/10] prStarDot^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (3+\[Nu]) (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(698433751084253184 ei u)+(Sqrt[\[Pi]/10] prStarDot^2 u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (3+\[Nu]) (242211766474496 (-3920527+15455580 \[Nu])-5529780672 ei^2 (-1859009125901+8124219720708 \[Nu])-257754 ei^4 (-5807829430373107+10448813703644316 \[Nu])+455 ei^6 (-1696052141317888257+3349191345990271600 \[Nu])))/(17145151721616247160832 ei)+prStarDot^7 (-((829109189 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (19602635-81198427 \[Nu]+15455580 \[Nu]^2))/(7478298828177408 ei u^9))+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (7176445383465-134831207008697 \[Nu]+13262363482004 \[Nu]^2))/(368249563508736 u^7))+prStarDot^8 ((19950113 Sqrt[(5 \[Pi])/2] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (19602635-81198427 \[Nu]+15455580 \[Nu]^2))/(3739149414088704 ei u^11)-(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (22093162013798985-34937088938210681 \[Nu]+6235902514948652 \[Nu]^2))/(66469046213326848 u^9))+prStar^8 (-((Sqrt[\[Pi]/10] u^3 \[Nu] (1937767678586-9135648186853 \[Nu]+4083382173780 \[Nu]^2))/94023401472)-1/(590392012750848 ei) Sqrt[(5 \[Pi])/2] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (457408284983754-2029927995055445 \[Nu]+893795495898900 \[Nu]^2)+(Sqrt[\[Pi]/10] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (163395202766454174-296267344689058591 \[Nu]+101264686868321340 \[Nu]^2))/199407138639980544)+prStarDot^4 ((Sqrt[(5 \[Pi])/2] \[Nu] (88-53 \[Nu]+4 \[Nu]^2))/(52416 u)-((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-22459316407+14505683289 \[Nu]+465512684 \[Nu]^2))/(663626957393855250432 u)-(899 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (3+\[Nu]) (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(782131771214186545152 ei u^3))+prStarDot^5 (-((Sqrt[(5 \[Pi])/2] \[Nu] (88-53 \[Nu]+4 \[Nu]^2))/(52416 u^3))+(3323 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-255+67 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(255196947511554048 ei u^5)-(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-300352 (-14714426891+8306324396 \[Nu]+971113780 \[Nu]^2)+29401 ei^2 (-73768088657-56806472355 \[Nu]+38837637020 \[Nu]^2)))/(7180866488420352 u^3))+prStarDot^6 (-((3323 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-555+119 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(255196947511554048 ei u^7))+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-75088 (-193772292918-11348109113 \[Nu]+17747551731 \[Nu]^2)+29401 ei^2 (1371978767911-3007209264372 \[Nu]+569743816733 \[Nu]^2)))/(68218231639993344 u^5))+prStar^6 (-((Sqrt[(5 \[Pi])/2] u^4 \[Nu] (4-14 \[Nu]+3 \[Nu]^2))/13104)-1/68218231639993344 (-75088+88203 ei^2) Sqrt[\[Pi]/10] u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (149784684275-126289574592 \[Nu]+93211996332 \[Nu]^2)+(2897 Sqrt[\[Pi]/10] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3+2 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(127598473755777024 ei)+prStarDot ((Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2))/(13952304317952 ei)-(Sqrt[\[Pi]/10] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (110755292693336171-313833660268065021 \[Nu]+333478909759528260 \[Nu]^2))/2644768365119741952-(Sqrt[\[Pi]] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-11825560364676611241+41305239809632236067 \[Nu]+20947856961765048420 \[Nu]^2))/(5967682464885571584 Sqrt[10] ei))+prStarDot^2 (-((Sqrt[\[Pi]/10] \[Nu] (21315444464446-96616594698211 \[Nu]+28583675216460 \[Nu]^2))/188046802944)-(68371 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2))/(218740240724189184 ei u^2)-(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (298971917390951082057-1213938187514568753818 \[Nu]+139259361587955674520 \[Nu]^2))/(12929978673918738432 ei u^2)+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (964034292694722452293-1458828215571137066775 \[Nu]+322452097716018209940 \[Nu]^2))/175877096280462839808))+prStar^4 ((Sqrt[(5 \[Pi])/2] u^5 \[Nu] (4-14 \[Nu]+3 \[Nu]^2))/13104-((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-246769177+6045566266 \[Nu]+57714384 \[Nu]^2))/663626957393855250432+(38257 Sqrt[\[Pi]/10] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3+2 \[Nu]) (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(38324456789495140712448 ei)+prStarDot^3 (-((68371 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2))/(218740240724189184 ei u^3))-(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1592071550342362282-1308912240449248155 \[Nu]+4302415472155193484 \[Nu]^2))/(9256689277919096832 u)+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (142175727662024046302-620323461908499333495 \[Nu]+235884559669765379100 \[Nu]^2))/(12929978673918738432 ei u^3))+prStarDot^4 (-((Sqrt[\[Pi]/10] \[Nu] (62977449554045-281890866563681 \[Nu]+69417496954260 \[Nu]^2))/(376093605888 u^3))+(122951 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2))/(510393895023108096 ei u^5)+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (946746729109969049629-1515816919460171972469 \[Nu]+327253133349780920100 \[Nu]^2))/(117251397520308559872 u^3)-(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (576237224414804833413-2410558894764553959773 \[Nu]+547593978524082655620 \[Nu]^2))/(11082838863358918656 ei u^5))+prStarDot^2 (-((Sqrt[(5 \[Pi])/2] u \[Nu] (104-109 \[Nu]+16 \[Nu]^2))/52416)+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-215453943+60623610320 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(11177966563602749374464 ei u)-(Sqrt[\[Pi]/10] u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-75088 (-3552600436178945+125846371430416 \[Nu]+3958673904711344 \[Nu]^2)+29401 ei^2 (-40979200290846963+43835337599747680 \[Nu]+7421715697013072 \[Nu]^2)))/1016178778509340852224-(342439 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-5054 (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2)+9 ei^2 (989592697031477957-4854040883091542142 \[Nu]+4334686378660131480 \[Nu]^2)))/(7738592236340364951552 ei u))+prStarDot (-((Sqrt[(5 \[Pi])/2] u^3 \[Nu] (4-14 \[Nu]+3 \[Nu]^2))/13104)-(Sqrt[\[Pi]/10] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (1138619+2229969 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(1190919088387252224 ei)-(Sqrt[\[Pi]/10] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-750880 (123425118925+38693788308 \[Nu]+3714158448 \[Nu]^2)+88203 ei^2 (5120281475773-5182670603607 \[Nu]+608011289340 \[Nu]^2)))/904789177540964352+(Sqrt[\[Pi]/10] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-5054 (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2)+9 ei^2 (989592697031477957-4854040883091542142 \[Nu]+4334686378660131480 \[Nu]^2)))/(70514946022929408 ei)))+prStar^2 ((Sqrt[\[Pi]/10] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3+2 \[Nu]) (242211766474496 (-3920527+15455580 \[Nu])-5529780672 ei^2 (-1859009125901+8124219720708 \[Nu])-257754 ei^4 (-5807829430373107+10448813703644316 \[Nu])+455 ei^6 (-1696052141317888257+3349191345990271600 \[Nu])))/(17145151721616247160832 ei)+prStarDot^5 (-((Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-63711412158052291+67832830018834239 \[Nu]+5068889440861428 \[Nu]^2))/(41980450239995904 u^4))+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-2445187501776420609+9252122451493161253 \[Nu]+1526997842823498780 \[Nu]^2))/(852526066412224512 ei u^6))+prStarDot^6 (-((Sqrt[\[Pi]/10] \[Nu] (28097631339497-125200269914671 \[Nu]+28583675216460 \[Nu]^2))/(376093605888 u^6))+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (924965653883086005-2863993167458217743 \[Nu]+838446396473569884 \[Nu]^2))/(797628554559922176 u^6)-(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (5177867787648999001-21770378892499323323 \[Nu]+5353869379409741820 \[Nu]^2))/(284175355470741504 ei u^8))+prStarDot^4 (-((Sqrt[(5 \[Pi])/2] \[Nu] (88-53 \[Nu]+4 \[Nu]^2))/(52416 u^2))-(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-34498181+3338440 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(1786378632580878336 ei u^4)+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (75088 (-346280887722583+301182384951000 \[Nu]+24431425480098 \[Nu]^2)+88203 ei^2 (852760168399414-1052419184768763 \[Nu]+83462948738442 \[Nu]^2)))/(25786491559917484032 u^2)+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-5054 (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2)+9 ei^2 (989592697031477957-4854040883091542142 \[Nu]+4334686378660131480 \[Nu]^2)))/(211544838068788224 ei u^4))+prStarDot^3 (-((Sqrt[(5 \[Pi])/2] \[Nu] (104-109 \[Nu]+16 \[Nu]^2))/52416)+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-41896935+7960883 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(3572757265161756672 ei u^2)-(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-150176 (-836387646893+189475599726 \[Nu]+563124383640 \[Nu]^2)+88203 ei^2 (6531066422207-11762916621729 \[Nu]+2838857881860 \[Nu]^2)))/904789177540964352-(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-5054 (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2)+9 ei^2 (989592697031477957-4854040883091542142 \[Nu]+4334686378660131480 \[Nu]^2)))/(70514946022929408 ei u^2))+prStarDot^2 ((Sqrt[(5 \[Pi])/2] u^2 \[Nu] (104-109 \[Nu]+16 \[Nu]^2))/52416-((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1926831024287+1978024050450 \[Nu]+127722204792 \[Nu]^2))/83616996631625761554432-(Sqrt[\[Pi]] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1734548+873873 \[Nu]) (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(89423732508821994995712 Sqrt[10] ei)+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-30359580160 (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2)+54063360 ei^2 (989592697031477957-4854040883091542142 \[Nu]+4334686378660131480 \[Nu]^2)+9 ei^4 (510435231187790895672403-2602527967770865254371160 \[Nu]+1573115806240005997897200 \[Nu]^2)))/(423586101357577871032320 ei))+prStarDot (((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-358353209+130688712 \[Nu]+94938480 \[Nu]^2))/1015591052205980909568+(Sqrt[\[Pi]/10] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-5207+4753 \[Nu]) (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(882471044494953897984 ei)-(Sqrt[\[Pi]/10] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-30359580160 (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2)+54063360 ei^2 (989592697031477957-4854040883091542142 \[Nu]+4334686378660131480 \[Nu]^2)+9 ei^4 (510435231187790895672403-2602527967770865254371160 \[Nu]+1573115806240005997897200 \[Nu]^2)))/(1270758304072733613096960 ei))))+1/Zp^2 ((Sqrt[\[Pi]/10] prStarDot^10 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-658335167-3781890 \[Nu]+37765681 \[Nu]^2))/(1663938528 u^9)+prStarDot^9 (-((3323 Sqrt[(5 \[Pi])/2] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (19602635-81198427 \[Nu]+15455580 \[Nu]^2))/(1942078989312 ei u^9))+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (49463645769530-10949913851293 \[Nu]+615001618686 \[Nu]^2))/(138093586315776 u^7))+prStar^10 ((1358966683 Sqrt[\[Pi]/10] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (7841054-34831687 \[Nu]+15455580 \[Nu]^2))/(3739149414088704 ei)+(Sqrt[\[Pi]/10] u^6 \[Nu] (169406234-813322897 \[Nu]+364309890 \[Nu]^2))/21189168-(Sqrt[\[Pi]/10] u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (100822357603522-186152020905485 \[Nu]+63725788624836 \[Nu]^2))/236731862255616)+prStarDot^8 (((-75088+88203 ei^2) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (37987760414770-39676299446981 \[Nu]+6819314152014 \[Nu]^2))/(10369171209278988288 u^5)-(3323 Sqrt[(5 \[Pi])/2] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) (-5+\[Nu]) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(127598473755777024 ei u^7))+prStarDot^7 (-(((-75088+88203 ei^2) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (4189315009-9838129841 \[Nu]+787258836 \[Nu]^2))/(3590433244210176 u^3))+(899 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) (-5+\[Nu]) \[Nu] (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(5208100969623552 ei u^5))+prStarDot^5 (1/4418994762104832 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[(5 \[Pi])/2] u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-6009+1147 \[Nu]+1050 \[Nu]^2)+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-65+29 \[Nu]) (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(26540482541201620992 ei u))+prStarDot^6 (-(((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-1244388-279409 \[Nu]+45129 \[Nu]^2))/(167921800959983616 u))-(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-175+43 \[Nu]) (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(26540482541201620992 ei u^3))+prStarDot^4 (((-85173368430592+100049896330752 ei^2-16596837042045 ei^4+4693845286260 ei^6) Sqrt[\[Pi]/10] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-8499+10523 \[Nu]+4452 \[Nu]^2))/54238741710074707968+(Sqrt[(5 \[Pi])/2] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (3+\[Nu]) (242211766474496 (-3920527+15455580 \[Nu])-5529780672 ei^2 (-1859009125901+8124219720708 \[Nu])-257754 ei^4 (-5807829430373107+10448813703644316 \[Nu])+455 ei^6 (-1696052141317888257+3349191345990271600 \[Nu])))/(325757882710708696055808 ei))+prStar^8 (-((Sqrt[\[Pi]/10] u^7 \[Nu] (169406234-813322897 \[Nu]+364309890 \[Nu]^2))/42378336)-((-75088+88203 ei^2) Sqrt[\[Pi]/10] u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (50060863939105-96336563888516 \[Nu]+30974570253354 \[Nu]^2))/15553756813918482432+(Sqrt[\[Pi]/10] u^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-19368+9589 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(6715709145040896 ei)+prStarDot ((Sqrt[\[Pi]/10] u^5 \[Nu] (338521408-1626443669 \[Nu]+728595525 \[Nu]^2))/42378336+1/(4099944532992 ei) Sqrt[\[Pi]/10] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (11985235303769-53028447825725 \[Nu]+22786084316100 \[Nu]^2)-1/207140379473664 Sqrt[\[Pi]/10] u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (266687157599561-349840863319696 \[Nu]+83651577898434 \[Nu]^2))+prStarDot^2 ((Sqrt[\[Pi]/10] u^3 \[Nu] (672106293967-3128583476057 \[Nu]+1025613004185 \[Nu]^2))/21697708032-1/(530187564082176 ei) Sqrt[\[Pi]/10] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2)-(Sqrt[\[Pi]/10] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (15554402858323995959-53448424983679344906 \[Nu]+15557168548627317612 \[Nu]^2))/12562649734318774272+(Sqrt[\[Pi]/10] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (103136330342712984642-441826997916477933529 \[Nu]+138927351270992135460 \[Nu]^2))/(8098997630916132864 ei)))+prStar^2 (prStarDot^7 ((Sqrt[\[Pi]/10] \[Nu] (1607976688-7344886055 \[Nu]+1821509025 \[Nu]^2))/(84756672 u^4)+(3323 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (210214737213-881996626477 \[Nu]+210056787780 \[Nu]^2))/(73799001593856 ei u^6)-1/(414280758947328 u^4) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (650815446301880-1183246199989435 \[Nu]+236088944323596 \[Nu]^2))+prStarDot^8 (-((Sqrt[\[Pi]/10] \[Nu] (51028519631-235145185945 \[Nu]+58308299175 \[Nu]^2))/(5424427008 u^6))+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (544689629217318871-224700000951425561 \[Nu]+50280424434280404 \[Nu]^2))/(125941350719987712 u^6)-(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (5199396023648521279-21759379538828167961 \[Nu]+4975935068261235540 \[Nu]^2))/(852526066412224512 ei u^8))+prStarDot^5 (-(((-75088+88203 ei^2) Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (1136414290207-1139248398219 \[Nu]+2564263884 \[Nu]^2))/136436463279986688)+(17 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-607277+29045 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(9697484005439053824 ei u^2))+prStarDot^4 (((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-951009+1853611 \[Nu]+173355 \[Nu]^2))/167921800959983616-(Sqrt[\[Pi]] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-349+76 \[Nu]) (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(26540482541201620992 Sqrt[10] ei))+prStarDot^3 (1/1472998254034944 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[(5 \[Pi])/2] u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu]^2 (-2003+1050 \[Nu])+(Sqrt[\[Pi]/10] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-319+131 \[Nu]) (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(53080965082403241984 ei))+prStarDot^2 (((-85173368430592+100049896330752 ei^2-16596837042045 ei^4+4693845286260 ei^6) Sqrt[\[Pi]/10] u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu]^2 (-2833+4452 \[Nu]))/18079580570024902656+(Sqrt[(5 \[Pi])/2] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu]^2 (242211766474496 (-3920527+15455580 \[Nu])-5529780672 ei^2 (-1859009125901+8124219720708 \[Nu])-257754 ei^4 (-5807829430373107+10448813703644316 \[Nu])+455 ei^6 (-1696052141317888257+3349191345990271600 \[Nu])))/(108585960903569565351936 ei))+prStarDot^6 (-((Sqrt[\[Pi]/10] \[Nu] (1609359223-7345403495 \[Nu]+1821549450 \[Nu]^2))/(169513344 u^2))+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-80830081+22265715 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(9697484005439053824 ei u^4)-(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-75088 (-127939679193734-127660474004705 \[Nu]+51411760081500 \[Nu]^2)+88203 ei^2 (-81060583673774-199016432493497 \[Nu]+63807787958460 \[Nu]^2)))/(31107513627836964864 u^2)))+prStar^6 (((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] u^8 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (951009-1560232 \[Nu]+617484 \[Nu]^2))/167921800959983616+(Sqrt[(5 \[Pi])/2] u^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3+2 \[Nu]) (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(13270241270600810496 ei)+prStarDot^3 ((Sqrt[\[Pi]/10] u^2 \[Nu] (2962062320-13850660731 \[Nu]+4735891125 \[Nu]^2))/84756672-(452183 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2))/(87277356048951484416 ei)-(Sqrt[\[Pi]/10] u^2 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (38611806372423850679-47107440556668439290 \[Nu]+10113978111079018176 \[Nu]^2))/6942516958439322624+(Sqrt[\[Pi]] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (11448631198516999383-49054744095814386934 \[Nu]+15460287271720123560 \[Nu]^2))/(692677428959932416 Sqrt[10] ei))+prStarDot^4 ((Sqrt[\[Pi]/10] \[Nu] (206731284654-939572897325 \[Nu]+232984043950 \[Nu]^2))/7232569344+(177823 Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2))/(29092452016317161472 ei u^2)-(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-674112443850987130273-270340835830599962323 \[Nu]+107300099618193613404 \[Nu]^2))/117251397520308559872+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (276679737251970842777-1157409311097008741067 \[Nu]+262855063872298513980 \[Nu]^2))/(30081991200545636352 ei u^2))+prStarDot (1/45478821093328896 (-75088+88203 ei^2) Sqrt[\[Pi]/10] u^6 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (27541001511-8951290871 \[Nu]+29191268652 \[Nu]^2)-(Sqrt[\[Pi]/10] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-11689011+4158259 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(9697484005439053824 ei))+prStarDot^2 (-((Sqrt[\[Pi]/10] u^4 \[Nu] (2964609095-13851986671 \[Nu]+4736028570 \[Nu]^2))/169513344)+(Sqrt[\[Pi]/10] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-158616705+55481927 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(9697484005439053824 ei)-(Sqrt[\[Pi]/10] u^4 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-75088 (11691874689979676-18233413007577411 \[Nu]+4866322662013176 \[Nu]^2)+88203 ei^2 (12577889595306920-19503283742542047 \[Nu]+4996480954721256 \[Nu]^2)))/653257786184576262144-(Sqrt[\[Pi]/10] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-5054 (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2)+9 ei^2 (989592697031477957-4854040883091542142 \[Nu]+4334686378660131480 \[Nu]^2)))/(2679567948871317504 ei)))+prStar^4 (((-85173368430592+100049896330752 ei^2-16596837042045 ei^4+4693845286260 ei^6) Sqrt[\[Pi]/10] u^9 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (8499-19022 \[Nu]+8904 \[Nu]^2))/54238741710074707968+(Sqrt[(5 \[Pi])/2] u^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3+2 \[Nu]) (242211766474496 (-3920527+15455580 \[Nu])-5529780672 ei^2 (-1859009125901+8124219720708 \[Nu])-257754 ei^4 (-5807829430373107+10448813703644316 \[Nu])+455 ei^6 (-1696052141317888257+3349191345990271600 \[Nu])))/(325757882710708696055808 ei)+prStarDot^5 ((Sqrt[\[Pi]/10] \[Nu] (973249048-4485664862 \[Nu]+1275052275 \[Nu]^2))/(21189168 u)+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2))/(1590562692246528 ei u^3)+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (814496200112751-3439117576774607 \[Nu]+899592358467180 \[Nu]^2))/(36899500796928 ei u^3)-(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (154765374665223466-203254300697778729 \[Nu]+41688200829157974 \[Nu]^2))/(26099687813681664 u))+prStarDot^6 (-((Sqrt[\[Pi]/10] \[Nu] (83474866633-417909658574 \[Nu]+186866306445 \[Nu]^2))/(21697708032 u^3))+(Sqrt[\[Pi]/10] (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (10679519503681233025-2260899354437127146 \[Nu]+392699675857957104 \[Nu]^2))/(1196442831839883264 u^3)-(Sqrt[(5 \[Pi])/2] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (8401014449353501235-35543448248853634376 \[Nu]+9559098867760685040 \[Nu]^2))/(8098997630916132864 ei u^5))+prStarDot (1/4418994762104832 (13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[(5 \[Pi])/2] u^7 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (6009-7156 \[Nu]+2100 \[Nu]^2)+(Sqrt[\[Pi]/10] u^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-91+29 \[Nu]) (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(17693655027467747328 ei))+prStarDot^4 (-((Sqrt[\[Pi]/10] u \[Nu] (1948171691-8972049289 \[Nu]+2550169230 \[Nu]^2))/84756672)+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-101089743+29506427 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(4848742002719526912 ei u)-(Sqrt[\[Pi]/10] u (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-75088 (8182080014102446-18331743721252983 \[Nu]+4926537002753730 \[Nu]^2)+88203 ei^2 (10052555925348850-21100089584482251 \[Nu]+5317011880877970 \[Nu]^2)))/653257786184576262144+(Sqrt[\[Pi]/10] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-5054 (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2)+9 ei^2 (989592697031477957-4854040883091542142 \[Nu]+4334686378660131480 \[Nu]^2)))/(2679567948871317504 ei u))+prStarDot^3 (((-75088+88203 ei^2) Sqrt[\[Pi]/10] u^3 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-124863026602693+101005378662888 \[Nu]+13677254882928 \[Nu]^2))/17190994373278322688-(Sqrt[\[Pi]/10] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (81757+239177 \[Nu]) (-131404 (-3920527+15455580 \[Nu])+3 ei^2 (-1859009125901+8124219720708 \[Nu])))/(1212185500679881728 ei)-(Sqrt[\[Pi]/10] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-5054 (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2)+9 ei^2 (989592697031477957-4854040883091542142 \[Nu]+4334686378660131480 \[Nu]^2)))/(2679567948871317504 ei))+prStarDot^2 (((13878665216-16302736896 ei^2+2704389285 ei^4) Sqrt[\[Pi]/10] u^5 (Sqrt[Zp/u^4]/ei)^(12/19) \[Nu] (-281331635995+1511688024 \[Nu]+190891309392 \[Nu]^2))/38592459983827274563584-(Sqrt[\[Pi]/10] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-85141+14199 \[Nu]) (-19733727104 (-3920527+15455580 \[Nu])+450528 ei^2 (-1859009125901+8124219720708 \[Nu])+21 ei^4 (-5807829430373107+10448813703644316 \[Nu])))/(9581114197373785178112 ei)+(Sqrt[\[Pi]/10] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-30359580160 (17153749047583-97253461569600 \[Nu]+78469874452368 \[Nu]^2)+54063360 ei^2 (989592697031477957-4854040883091542142 \[Nu]+4334686378660131480 \[Nu]^2)+9 ei^4 (510435231187790895672403-2602527967770865254371160 \[Nu]+1573115806240005997897200 \[Nu]^2)))/(48288815554763877297684480 ei)))));
hDC[5,0]=0;
hDC[6,0]=\[Eta]^2 (-((Sqrt[(5 \[Pi])/273] u^2 \[Nu] (-839+3612 \[Nu]))/177408)+(3008713 Sqrt[(5 \[Pi])/273] prStar^12 prStarDot^6 u^6 (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(50872781144064 ei Zp^(11/2))+1/Zp^5 prStar^10 (-((Sqrt[(65 \[Pi])/21] prStarDot^6 u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(54474178 ei))+(Sqrt[(65 \[Pi])/21] prStarDot^5 u^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(108948356 ei))+Zp^3 ((33564124973 Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(1220946747457536 ei u^12)+(Sqrt[(5 \[Pi])/273] \[Nu] (-7092285107+26389323996 \[Nu]))/(24797380608 u^10))+(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (13151770125312 (-839+3612 \[Nu])-3903374592 ei^2 (-48655927+184821756 \[Nu])-1273608 ei^4 (-16680917087+53534704476 \[Nu])+91 ei^6 (-100826162933963+336632397661644 \[Nu])))/(2333229234391351296 ei)+Zp^2 ((5 Sqrt[(5 \[Pi])/273] \[Nu] (-12361241+45993108 \[Nu]))/(344408064 u^6)+prStarDot^2 ((19950113 Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(986452819968 ei u^12)+(5 Sqrt[(5 \[Pi])/273] \[Nu] (-12361241+45993108 \[Nu]))/(344408064 u^10))+prStarDot (-((19950113 Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(493226409984 ei u^10))-(5 Sqrt[(5 \[Pi])/273] \[Nu] (-12361241+45993108 \[Nu]))/(172204032 u^8))+prStar^2 (-((19950113 Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(493226409984 ei u^9))-(5 Sqrt[(5 \[Pi])/273] \[Nu] (-12361241+45993108 \[Nu]))/(172204032 u^7))-(19950113 Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(9971065104236544 ei u^8))+prStar^4 (-((Sqrt[(5 \[Pi])/273] \[Nu] (-839+3612 \[Nu]))/177408)+prStarDot (-((103013 Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(2433682944 ei u^4))-(Sqrt[(5 \[Pi])/273] \[Nu] (-175141+651588 \[Nu]))/(1241856 u^2))-(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(1793240064 ei u^2)+prStarDot^2 ((1869474437 Sqrt[(35 \[Pi])/39] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(152618343432192 ei u^6)+(Sqrt[(5 \[Pi])/273] \[Nu] (-331135927+1232017836 \[Nu]))/(1033224192 u^4)))+prStarDot^2 (-((Sqrt[(5 \[Pi])/273] \[Nu] (-839+3612 \[Nu]))/(177408 u^2))-(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(269301619851264 ei u^4))+prStarDot ((Sqrt[(5 \[Pi])/273] \[Nu] (-839+3612 \[Nu]))/88704+(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(134650809925632 ei u^2))+Zp ((Sqrt[(5 \[Pi])/273] \[Nu] (-175141+651588 \[Nu]))/(2483712 u^2)+prStar^4 ((3323 Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(256177152 ei u^6)+(Sqrt[(5 \[Pi])/273] \[Nu] (-175141+651588 \[Nu]))/(2483712 u^4))-(3323 Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(388871539065225216 ei u^4)+prStarDot^2 ((Sqrt[(5 \[Pi])/273] \[Nu] (-175141+651588 \[Nu]))/(2483712 u^6)-1/(2589438652416 ei u^8) 3323 Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))+prStarDot (-((Sqrt[(5 \[Pi])/273] \[Nu] (-175141+651588 \[Nu]))/(1241856 u^4))+1/(1294719326208 ei u^6) 3323 Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))+prStar^2 (-((Sqrt[(5 \[Pi])/273] \[Nu] (-175141+651588 \[Nu]))/(1241856 u^3))+prStarDot^2 (-((498752825 Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(4685650894848 ei u^9))-(5 Sqrt[(5 \[Pi])/273] \[Nu] (-12361241+45993108 \[Nu]))/(86102016 u^7))+prStarDot ((2225617099 Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(28113905369088 ei u^7)+(Sqrt[(5 \[Pi])/273] \[Nu] (-36896753+137279604 \[Nu]))/(73801728 u^5))+1/(1294719326208 ei u^5) 3323 Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))))+prStar^2 ((Sqrt[(5 \[Pi])/273] u \[Nu] (-839+3612 \[Nu]))/88704+prStarDot^3 ((103013 Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(4867365888 ei u^7)+(Sqrt[(5 \[Pi])/273] \[Nu] (-175141+651588 \[Nu]))/(2483712 u^5))+(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(134650809925632 ei u)+prStarDot^2 (-((Sqrt[(5 \[Pi])/273] \[Nu] (-175141+651588 \[Nu]))/(1241856 u^3))+(103013 Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(24599667197952 ei u^5))+prStarDot ((Sqrt[(5 \[Pi])/273] \[Nu] (-151649+550452 \[Nu]))/(2483712 u)-1/(7028476342272 ei u^3) 1735 Sqrt[(65 \[Pi])/21] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))))+1/Zp^3 (prStar^8 ((322501 Sqrt[(65 \[Pi])/21] prStarDot^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(4769323232256 ei)-(Sqrt[(65 \[Pi])/21] prStarDot^3 u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(21729312 ei))+prStar^6 ((Sqrt[(65 \[Pi])/21] prStarDot^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(43458624 ei u)+1/(219639885696 ei) Sqrt[(65 \[Pi])/21] prStarDot^4 u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))-1/(439279771392 ei) Sqrt[(65 \[Pi])/21] prStarDot^3 u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))))+1/Zp^4 ((5 Sqrt[(65 \[Pi])/21] prStar^10 prStarDot^4 u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(183491968 ei)+prStar^8 (-((5 Sqrt[(65 \[Pi])/21] prStarDot^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(366983936 ei))+(5 Sqrt[(65 \[Pi])/21] prStarDot^5 u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(183491968 ei)+1/(3709473625088 ei) 5 Sqrt[(65 \[Pi])/21] prStarDot^4 u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))))+1/Zp (prStar^6 (-((103013 Sqrt[(5 \[Pi])/273] prStarDot^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(7706662656 ei u^3))+(Sqrt[(5 \[Pi])/273] prStarDot Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(280896 ei u))+prStar^4 ((103013 Sqrt[(5 \[Pi])/273] prStarDot^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(15413325312 ei u^6)-(103013 Sqrt[(5 \[Pi])/273] prStarDot^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(7706662656 ei u^4)+1/(1419648384 ei) Sqrt[(5 \[Pi])/273] prStarDot Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))-(70919 Sqrt[(5 \[Pi])/273] prStarDot^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(51932630751232 ei u^2))+prStar^2 (-(1/(2839296768 ei u^3)) Sqrt[(5 \[Pi])/273] prStarDot^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))+(Sqrt[(5 \[Pi])/273] prStarDot^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(213197115715584 ei u)-1/(426394231431168 ei) Sqrt[(5 \[Pi])/273] prStarDot u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu]))))+1/Zp^2 (-((Sqrt[(5 \[Pi])/273] prStar^8 prStarDot^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(1524864 ei))+prStar^6 ((103013 Sqrt[(5 \[Pi])/273] prStarDot^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(62754253056 ei u^3)-(267629 Sqrt[(5 \[Pi])/273] prStarDot^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(125508506112 ei u)-1/(7706662656 ei) Sqrt[(5 \[Pi])/273] prStarDot^2 u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))+prStar^4 (-(1/(7706662656 ei)) Sqrt[(5 \[Pi])/273] prStarDot^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))+1/(15413325312 ei u^2) Sqrt[(5 \[Pi])/273] prStarDot^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))+(Sqrt[(5 \[Pi])/273] prStarDot^2 u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(2314711542054912 ei))))+\[Eta]^5 (-((Sqrt[65/21] \[Pi]^(3/2) u^(7/2) \[Nu] (-1+4 \[Nu]))/1848)+(87252677 Sqrt[65/21] \[Pi]^(3/2) prStar^12 prStarDot^6 u^(15/2) (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(5799497050423296 ei Zp^(11/2))-(46811459993 Sqrt[65/21] \[Pi]^(3/2) Zp^4 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(50613792440057856 ei^2 u^(25/2))+prStarDot^6 (-((Sqrt[65/21] \[Pi]^(3/2) \[Nu] (-1+4 \[Nu]))/(270336 u^(17/2)))+(29 Sqrt[65/21] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(2958557184 ei u^(21/2)))+prStarDot^5 (-((Sqrt[65/21] \[Pi]^(3/2) \[Nu] (-1+4 \[Nu]))/(67584 u^(13/2)))+(29 Sqrt[65/21] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(739639296 ei u^(17/2)))+prStar^6 ((5 Sqrt[65/21] \[Pi]^(3/2) Sqrt[u] \[Nu] (-1+4 \[Nu]))/4224-(145 Sqrt[65/21] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(46227456 ei u^(3/2))+(335495 Sqrt[455/3] \[Pi]^(3/2) prStarDot^2 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(2008136097792 ei^2 u^(7/2))-(5 Sqrt[455/3] \[Pi]^(3/2) prStarDot (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(146386944 ei^2 u^(3/2)))+(29 Sqrt[5/273] \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (13151770125312 (-839+3612 \[Nu])-3903374592 ei^2 (-48655927+184821756 \[Nu])-1273608 ei^4 (-16680917087+53534704476 \[Nu])+91 ei^6 (-100826162933963+336632397661644 \[Nu])))/(20460625593893388288 ei)+1/Zp^5 (-((55540607 Sqrt[65/21] \[Pi]^(3/2) prStar^12 prStarDot^6 u^(11/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(23197988201693184 ei^2))+prStar^10 (-((377 Sqrt[455/3] \[Pi]^(3/2) prStarDot^6 u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(24840225168 ei))+(377 Sqrt[65/21] \[Pi]^(3/2) prStarDot^5 u^(13/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(12420112584 ei)))+prStarDot^4 (-((5 Sqrt[65/21] \[Pi]^(3/2) \[Nu] (-1+4 \[Nu]))/(33792 u^(9/2)))-(145 Sqrt[65/21] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(3738137001984 ei u^(13/2)))+prStarDot^3 ((5 Sqrt[65/21] \[Pi]^(3/2) \[Nu] (-1+4 \[Nu]))/(4224 u^(5/2))+1/(467267125248 ei u^(9/2)) 145 Sqrt[65/21] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))+Zp^3 ((2031011280479242223 Sqrt[5/273] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(5424988728895161237504 ei u^(21/2))-(25827035 Sqrt[455/3] \[Pi]^(3/2) prStarDot^2 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(85680473505792 ei^2 u^(25/2))+(5165407 Sqrt[455/3] \[Pi]^(3/2) prStarDot (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(21420118376448 ei^2 u^(21/2))+(5165407 Sqrt[455/3] \[Pi]^(3/2) prStar^2 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(21420118376448 ei^2 u^(19/2))+(Sqrt[5/273] \[Pi]^(3/2) \[Nu] (-171102006359835+570750440829436 \[Nu]))/(40469325152256 u^(17/2))-(397339 Sqrt[65/21] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (150176 (-13387+60972 \[Nu])+3 ei^2 (-8422195751+17082795900 \[Nu])))/(123722603742363648 ei^2 u^(17/2)))+prStarDot^2 (-((5 Sqrt[65/21] \[Pi]^(3/2) \[Nu] (-1+4 \[Nu]))/(2112 Sqrt[u]))-(145 Sqrt[5/273] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(2698934915432448 ei u^(5/2)))+prStarDot (1/528 Sqrt[65/21] \[Pi]^(3/2) u^(3/2) \[Nu] (-1+4 \[Nu])+(29 Sqrt[5/273] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(674733728858112 ei Sqrt[u]))+1/Zp^4 (prStar^10 ((1885 Sqrt[455/3] \[Pi]^(3/2) prStarDot^4 u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(83672337408 ei)-(17 Sqrt[455/3] \[Pi]^(3/2) prStarDot^6 u^(5/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(144524946432 ei^2)+(17 Sqrt[65/21] \[Pi]^(3/2) prStarDot^5 u^(9/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(72262473216 ei^2))+prStar^8 (-((9425 Sqrt[455/3] \[Pi]^(3/2) prStarDot^6 u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(334689349632 ei))+(1885 Sqrt[455/3] \[Pi]^(3/2) prStarDot^5 u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(83672337408 ei)+1/(422879993260032 ei) 1885 Sqrt[65/21] \[Pi]^(3/2) prStarDot^4 u^(11/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))))+Zp^2 (-((16615 Sqrt[455/3] \[Pi]^(3/2) prStarDot^4 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(2136078286848 ei^2 u^(25/2)))+(16615 Sqrt[455/3] \[Pi]^(3/2) prStarDot^3 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(267009785856 ei^2 u^(21/2))-(16615 Sqrt[455/3] \[Pi]^(3/2) prStar^4 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(133504892928 ei^2 u^(13/2))+(5 Sqrt[5/273] \[Pi]^(3/2) \[Nu] (-1186722289+3927058548 \[Nu]))/(3603038208 u^(9/2))-(2550559158211 Sqrt[5/273] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(131857364938424057856 ei u^(13/2))-(3323 Sqrt[5/273] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (213818185984 (-13387+60972 \[Nu])+4271352 ei^2 (-8422195751+17082795900 \[Nu])+81 ei^4 (-421312386672971+1610386281689420 \[Nu])))/(274478596402433753088 ei^2 u^(9/2))+prStarDot^2 ((12752795791055 Sqrt[5/273] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(14908402390007808 ei u^(21/2))+(25 Sqrt[5/273] \[Pi]^(3/2) \[Nu] (-1186722289+3927058548 \[Nu]))/(4117757952 u^(17/2))-(16615 Sqrt[35/39] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (150176 (-13387+60972 \[Nu])+3 ei^2 (-8422195751+17082795900 \[Nu])))/(1542248523104256 ei^2 u^(17/2)))+prStarDot (-((2550559158211 Sqrt[5/273] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(3727100597501952 ei u^(17/2)))-(5 Sqrt[5/273] \[Pi]^(3/2) \[Nu] (-1186722289+3927058548 \[Nu]))/(1029439488 u^(13/2))+(3323 Sqrt[35/39] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (150176 (-13387+60972 \[Nu])+3 ei^2 (-8422195751+17082795900 \[Nu])))/(385562130776064 ei^2 u^(13/2)))+prStar^2 (-((2550559158211 Sqrt[5/273] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(3727100597501952 ei u^(15/2)))+(1142201609 Sqrt[455/3] \[Pi]^(3/2) prStarDot^2 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(1220946747457536 ei^2 u^(19/2))-(5933775097 Sqrt[65/21] \[Pi]^(3/2) prStarDot (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(1831420121186304 ei^2 u^(15/2))-(5 Sqrt[5/273] \[Pi]^(3/2) \[Nu] (-1186722289+3927058548 \[Nu]))/(1029439488 u^(11/2))+(3323 Sqrt[35/39] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (150176 (-13387+60972 \[Nu])+3 ei^2 (-8422195751+17082795900 \[Nu])))/(385562130776064 ei^2 u^(11/2))))+prStar^4 (-((5 Sqrt[65/21] \[Pi]^(3/2) u^(3/2) \[Nu] (-1+4 \[Nu]))/2112)-(153955 Sqrt[455/3] \[Pi]^(3/2) prStarDot^4 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(1004068048896 ei^2 u^(13/2))+(335495 Sqrt[455/3] \[Pi]^(3/2) prStarDot^3 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(2008136097792 ei^2 u^(9/2))-1/(233633562624 ei Sqrt[u]) 145 Sqrt[65/21] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))+prStarDot^2 ((22545494169493835 Sqrt[5/273] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(14127574814831149056 ei u^(9/2))+(5 Sqrt[5/273] \[Pi]^(3/2) \[Nu] (-3351640261+10891964804 \[Nu]))/(3603038208 u^(5/2))-(8485 Sqrt[35/39] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (150176 (-13387+60972 \[Nu])+3 ei^2 (-8422195751+17082795900 \[Nu])))/(966582841737216 ei^2 u^(5/2)))+prStarDot (-((66935731 Sqrt[5/273] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(115299680256 ei u^(5/2)))-(Sqrt[5/273] \[Pi]^(3/2) \[Nu] (-4390899+14003164 \[Nu]))/(3784704 Sqrt[u])+(Sqrt[35/39] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (150176 (-13387+60972 \[Nu])+3 ei^2 (-8422195751+17082795900 \[Nu])))/(422765494272 ei^2 Sqrt[u])))+prStar^2 (1/528 Sqrt[65/21] \[Pi]^(3/2) u^(5/2) \[Nu] (-1+4 \[Nu])-(Sqrt[455/3] \[Pi]^(3/2) prStarDot^6 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(4684382208 ei^2 u^(19/2))-(5 Sqrt[455/3] \[Pi]^(3/2) prStarDot^5 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(2342191104 ei^2 u^(15/2))+1/(674733728858112 ei) 29 Sqrt[5/273] \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu]))+prStarDot^4 (-((2879853875 Sqrt[5/273] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(10146371862528 ei u^(15/2)))-(5 Sqrt[5/273] \[Pi]^(3/2) \[Nu] (-4571443+14725340 \[Nu]))/(30277632 u^(11/2))+(5 Sqrt[35/39] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (150176 (-13387+60972 \[Nu])+3 ei^2 (-8422195751+17082795900 \[Nu])))/(3382123954176 ei^2 u^(11/2)))+prStarDot^3 ((1003048675 Sqrt[5/273] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(1691061977088 ei u^(11/2))+(5 Sqrt[5/273] \[Pi]^(3/2) \[Nu] (-4542323+14608860 \[Nu]))/(15138816 u^(7/2))-(5 Sqrt[35/39] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (150176 (-13387+60972 \[Nu])+3 ei^2 (-8422195751+17082795900 \[Nu])))/(1691061977088 ei^2 u^(7/2)))+prStarDot^2 (-((Sqrt[5/273] \[Pi]^(3/2) \[Nu] (-4390899+14003164 \[Nu]))/(3784704 u^(3/2)))+(66935731 Sqrt[5/273] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(1165449168027648 ei u^(7/2))+(Sqrt[35/39] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (213818185984 (-13387+60972 \[Nu])+4271352 ei^2 (-8422195751+17082795900 \[Nu])+81 ei^4 (-421312386672971+1610386281689420 \[Nu])))/(601926746496565248 ei^2 u^(3/2)))+prStarDot ((Sqrt[5/273] \[Pi]^(3/2) Sqrt[u] \[Nu] (-3750259+11440604 \[Nu]))/13246464-(118652591 Sqrt[5/273] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(4079072088096768 ei u^(3/2))-(Sqrt[5/273] \[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (213818185984 (-13387+60972 \[Nu])+4271352 ei^2 (-8422195751+17082795900 \[Nu])+81 ei^4 (-421312386672971+1610386281689420 \[Nu])))/(300963373248282624 ei^2)))+Zp (-((Sqrt[65/21] \[Pi]^(3/2) prStarDot^6 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(2958557184 ei^2 u^(25/2)))-(Sqrt[65/21] \[Pi]^(3/2) prStarDot^5 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(739639296 ei^2 u^(21/2))+(5 Sqrt[65/21] \[Pi]^(3/2) prStar^6 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(46227456 ei^2 u^(7/2))+(Sqrt[5/273] \[Pi]^(3/2) \[Nu] (-4565619+14702044 \[Nu]))/(13246464 Sqrt[u])-(18746531 Sqrt[5/273] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(354650843627485396992 ei u^(5/2))+(Sqrt[5/273] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-59280664427692032 (-13387+60972 \[Nu])-1184223799296 ei^2 (-8422195751+17082795900 \[Nu])-22457088 ei^4 (-421312386672971+1610386281689420 \[Nu])+17 ei^6 (-146755437055177826823+510579154478912115100 \[Nu])))/(92224808391217741037568 ei^2 Sqrt[u])+prStarDot^4 ((93732655 Sqrt[5/273] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(4272156573696 ei u^(21/2))+(5 Sqrt[5/273] \[Pi]^(3/2) \[Nu] (-4565619+14702044 \[Nu]))/(242221056 u^(17/2))-(5 Sqrt[5/273] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (150176 (-13387+60972 \[Nu])+3 ei^2 (-8422195751+17082795900 \[Nu])))/(4272156573696 ei^2 u^(17/2)))+prStarDot^3 (-((93732655 Sqrt[5/273] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(534019571712 ei u^(17/2)))-(5 Sqrt[5/273] \[Pi]^(3/2) \[Nu] (-4565619+14702044 \[Nu]))/(30277632 u^(13/2))+(5 Sqrt[5/273] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (150176 (-13387+60972 \[Nu])+3 ei^2 (-8422195751+17082795900 \[Nu])))/(534019571712 ei^2 u^(13/2)))+prStar^4 ((93732655 Sqrt[5/273] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(267009785856 ei u^(9/2))-(2895580225 Sqrt[65/21] \[Pi]^(3/2) prStarDot^2 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(543702848477184 ei^2 u^(13/2))+(568105 Sqrt[65/21] \[Pi]^(3/2) prStarDot (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(317074120704 ei^2 u^(9/2))+(5 Sqrt[5/273] \[Pi]^(3/2) \[Nu] (-4565619+14702044 \[Nu]))/(15138816 u^(5/2))-(5 Sqrt[5/273] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (150176 (-13387+60972 \[Nu])+3 ei^2 (-8422195751+17082795900 \[Nu])))/(267009785856 ei^2 u^(5/2)))+prStarDot^2 ((5 Sqrt[5/273] \[Pi]^(3/2) \[Nu] (-4565619+14702044 \[Nu]))/(15138816 u^(9/2))-(93732655 Sqrt[5/273] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(2698934915432448 ei u^(13/2))-(5 Sqrt[5/273] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (213818185984 (-13387+60972 \[Nu])+4271352 ei^2 (-8422195751+17082795900 \[Nu])+81 ei^4 (-421312386672971+1610386281689420 \[Nu])))/(380164260945199104 ei^2 u^(9/2)))+prStarDot (-((Sqrt[5/273] \[Pi]^(3/2) \[Nu] (-4565619+14702044 \[Nu]))/(3784704 u^(5/2)))+(18746531 Sqrt[5/273] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(674733728858112 ei u^(9/2))+(Sqrt[5/273] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (213818185984 (-13387+60972 \[Nu])+4271352 ei^2 (-8422195751+17082795900 \[Nu])+81 ei^4 (-421312386672971+1610386281689420 \[Nu])))/(95041065236299776 ei^2 u^(5/2)))+prStar^2 ((4617905 Sqrt[65/21] \[Pi]^(3/2) prStarDot^4 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(5073185931264 ei^2 u^(19/2))-(399115 Sqrt[65/21] \[Pi]^(3/2) prStarDot^3 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(211382747136 ei^2 u^(15/2))-(Sqrt[5/273] \[Pi]^(3/2) \[Nu] (-4565619+14702044 \[Nu]))/(3784704 u^(3/2))+(18746531 Sqrt[5/273] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(674733728858112 ei u^(7/2))+(Sqrt[5/273] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (213818185984 (-13387+60972 \[Nu])+4271352 ei^2 (-8422195751+17082795900 \[Nu])+81 ei^4 (-421312386672971+1610386281689420 \[Nu])))/(95041065236299776 ei^2 u^(3/2))+prStarDot^2 (-((763041065685 Sqrt[15/91] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(983540435451904 ei u^(15/2)))-(5 Sqrt[5/273] \[Pi]^(3/2) \[Nu] (-709784429+2338431396 \[Nu]))/(257359872 u^(11/2))+(568105 Sqrt[5/273] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (150176 (-13387+60972 \[Nu])+3 ei^2 (-8422195751+17082795900 \[Nu])))/(3662840242372608 ei^2 u^(11/2)))+prStarDot ((452314322807695 Sqrt[5/273] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(371778284600819712 ei u^(11/2))+(5 Sqrt[5/273] \[Pi]^(3/2) \[Nu] (-2273339611+7426145020 \[Nu]))/(1801519104 u^(7/2))-(67525 Sqrt[5/273] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (150176 (-13387+60972 \[Nu])+3 ei^2 (-8422195751+17082795900 \[Nu])))/(915710060593152 ei^2 u^(7/2)))))+1/Zp^2 (prStar^8 (-((145 Sqrt[455/3] \[Pi]^(3/2) prStarDot^2 u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(1390675968 ei))+(1448485 Sqrt[455/3] \[Pi]^(3/2) prStarDot^4 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(1087405696954368 ei^2 Sqrt[u])-(17 Sqrt[455/3] \[Pi]^(3/2) prStarDot^3 u^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(39634265088 ei^2))+prStar^4 (-((145 Sqrt[455/3] \[Pi]^(3/2) prStarDot^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(22250815488 ei u^(9/2)))+(145 Sqrt[455/3] \[Pi]^(3/2) prStarDot^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(2781351936 ei u^(5/2))+(145 Sqrt[65/21] \[Pi]^(3/2) prStarDot^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(2008136097792 ei Sqrt[u])-1/(502034024448 ei) 29 Sqrt[65/21] \[Pi]^(3/2) prStarDot^3 u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))+(29 Sqrt[5/273] \[Pi]^(3/2) prStarDot^2 u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(20298239676481536 ei))+prStar^6 (-((85 Sqrt[455/3] \[Pi]^(3/2) prStarDot^6 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(317074120704 ei^2 u^(7/2)))+(85 Sqrt[455/3] \[Pi]^(3/2) prStarDot^5 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(158537060352 ei^2 u^(3/2))-1/(502034024448 ei) 29 Sqrt[65/21] \[Pi]^(3/2) prStarDot^2 u^(5/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))+prStarDot^4 ((1046594201 Sqrt[35/39] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(228927515148288 ei u^(3/2))-(17 Sqrt[35/39] \[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (150176 (-13387+60972 \[Nu])+3 ei^2 (-8422195751+17082795900 \[Nu])))/(457855030296576 ei^2))+prStarDot^3 (-((2753250581 Sqrt[5/273] \[Pi]^(3/2) Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(114463757574144 ei))+(17 Sqrt[5/273] \[Pi]^(3/2) u^(5/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (150176 (-13387+60972 \[Nu])+3 ei^2 (-8422195751+17082795900 \[Nu])))/(228927515148288 ei^2))))+1/Zp^3 ((17 Sqrt[455/3] \[Pi]^(3/2) prStar^10 prStarDot^4 u^(5/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(83672337408 ei^2)+prStar^6 (-((1885 Sqrt[455/3] \[Pi]^(3/2) prStarDot^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(79268530176 ei u^(3/2)))+(1885 Sqrt[455/3] \[Pi]^(3/2) prStarDot^5 Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(39634265088 ei)+1/(14307969696768 ei) 377 Sqrt[65/21] \[Pi]^(3/2) prStarDot^4 u^(5/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))-1/(50077893938688 ei) 377 Sqrt[65/21] \[Pi]^(3/2) prStarDot^3 u^(9/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))+prStar^8 (-((377 Sqrt[455/3] \[Pi]^(3/2) prStarDot^3 u^(7/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(9908566272 ei))-(85 Sqrt[455/3] \[Pi]^(3/2) prStarDot^6 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(334689349632 ei^2 Sqrt[u])+(17 Sqrt[455/3] \[Pi]^(3/2) prStarDot^5 u^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(83672337408 ei^2)+prStarDot^4 ((3477286621 Sqrt[65/21] \[Pi]^(3/2) u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(4349622787817472 ei)-(17 Sqrt[5/273] \[Pi]^(3/2) u^(7/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (150176 (-13387+60972 \[Nu])+3 ei^2 (-8422195751+17082795900 \[Nu])))/(483291420868608 ei^2))))+1/Zp (-((5 Sqrt[455/3] \[Pi]^(3/2) prStar^8 prStarDot^2 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(2781351936 ei^2 Sqrt[u]))+prStar^2 ((29 Sqrt[65/21] \[Pi]^(3/2) prStarDot^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(1171095552 ei u^(15/2))+(145 Sqrt[65/21] \[Pi]^(3/2) prStarDot^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(585547776 ei u^(11/2))+1/(739839614976 ei u^(7/2)) 145 Sqrt[65/21] \[Pi]^(3/2) prStarDot^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))-1/(369919807488 ei u^(3/2)) 145 Sqrt[65/21] \[Pi]^(3/2) prStarDot^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))+(29 Sqrt[5/273] \[Pi]^(3/2) prStarDot^2 Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(1068328404025344 ei)-(29 Sqrt[5/273] \[Pi]^(3/2) prStarDot u^(5/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(3739149414088704 ei))+prStar^6 ((145 Sqrt[65/21] \[Pi]^(3/2) prStarDot Sqrt[u] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(36596736 ei)+(773875 Sqrt[455/3] \[Pi]^(3/2) prStarDot^4 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(114463757574144 ei^2 u^(7/2))-(136115 Sqrt[455/3] \[Pi]^(3/2) prStarDot^3 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(28615939393536 ei^2 u^(3/2))+prStarDot^2 (-((891443621 Sqrt[5/273] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(4016272195584 ei u^(3/2)))+1/(8032544391168 ei^2) Sqrt[35/39] \[Pi]^(3/2) Sqrt[u] (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (150176 (-13387+60972 \[Nu])+3 ei^2 (-8422195751+17082795900 \[Nu]))))+prStar^4 (-((5 Sqrt[455/3] \[Pi]^(3/2) prStarDot^6 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(44501630976 ei^2 u^(13/2)))+(5 Sqrt[455/3] \[Pi]^(3/2) prStarDot^5 (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (-13387+60972 \[Nu]))/(5562703872 ei^2 u^(9/2))+1/(92479951872 ei) 29 Sqrt[65/21] \[Pi]^(3/2) prStarDot u^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))+prStarDot^4 ((282961795 Sqrt[5/273] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(1460462616576 ei u^(9/2))-(5 Sqrt[35/39] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (150176 (-13387+60972 \[Nu])+3 ei^2 (-8422195751+17082795900 \[Nu])))/(32130177564672 ei^2 u^(5/2)))+prStarDot^3 (-((891443621 Sqrt[5/273] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-839+3612 \[Nu]))/(4016272195584 ei u^(5/2)))+(Sqrt[35/39] \[Pi]^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (150176 (-13387+60972 \[Nu])+3 ei^2 (-8422195751+17082795900 \[Nu])))/(8032544391168 ei^2 Sqrt[u]))+prStarDot^2 (-((676404847 Sqrt[5/273] \[Pi]^(3/2) Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(47362559245123584 ei Sqrt[u]))-(Sqrt[5/273] \[Pi]^(3/2) u^(3/2) (Sqrt[Zp/u^4]/ei)^(4/19) \[Nu] (213818185984 (-13387+60972 \[Nu])+4271352 ei^2 (-8422195751+17082795900 \[Nu])+81 ei^4 (-421312386672971+1610386281689420 \[Nu])))/(5718304091717369856 ei^2)))))+\[Eta]^4 (-((Sqrt[\[Pi]/1365] u^3 \[Nu] (45661561-259791840 \[Nu]+381976560 \[Nu]^2))/268240896)-(Sqrt[(5 \[Pi])/273] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-2833+4452 \[Nu]) (13151770125312 (-839+3612 \[Nu])-3903374592 ei^2 (-48655927+184821756 \[Nu])-1273608 ei^4 (-16680917087+53534704476 \[Nu])+91 ei^6 (-100826162933963+336632397661644 \[Nu])))/(3723833858088596668416 ei)+1/Zp^8 (1/(56227810738176 ei) 25 Sqrt[(5 \[Pi])/273] prStar^18 prStarDot^4 u^16 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-122188604+468004441 \[Nu]+249838428 \[Nu]^2)-1/(2136656808050688 ei) 5 Sqrt[(5 \[Pi])/273] prStar^10 prStarDot^12 u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (932175145-5418526136 \[Nu]+6050403408 \[Nu]^2)-(5 Sqrt[(5 \[Pi])/273] prStar^16 prStarDot^6 u^13 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (9763928327101-42225278146967 \[Nu]+819457983372 \[Nu]^2))/(162385917411852288 ei)-(5 Sqrt[(5 \[Pi])/273] prStar^14 prStarDot^8 u^10 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (581891118859-2704967853208 \[Nu]+860395463088 \[Nu]^2))/(27064319568642048 ei)-(5 Sqrt[(5 \[Pi])/273] prStar^12 prStarDot^10 u^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-4437332861167+18825678913343 \[Nu]+1195078553844 \[Nu]^2))/(162385917411852288 ei))+prStarDot^5 (-((Sqrt[(5 \[Pi])/273] \[Nu] (1148330403-4517272867 \[Nu]+825426924 \[Nu]^2))/(516612096 u^7))-(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (13836200155489-64839088870017 \[Nu]+22698839569140 \[Nu]^2))/(112455621476352 ei u^9))+prStarDot^6 ((Sqrt[(5 \[Pi])/273] \[Nu] (946638419-3719046867 \[Nu]+689896620 \[Nu]^2))/(258306048 u^9)+(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (38441273021779-175286305957227 \[Nu]+42154987771260 \[Nu]^2))/(112455621476352 ei u^11))+prStar^6 (-((Sqrt[\[Pi]/1365] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2))/(5096577024 ei u^2))-(Sqrt[\[Pi]/1365] \[Nu] (21497221744-87743934585 \[Nu]+28314880020 \[Nu]^2))/6974263296+(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (40753926243865-219034347094794 \[Nu]+187632827914392 \[Nu]^2))/(1180784025501696 ei u^2))+Zp^3 ((9446979503 Sqrt[(65 \[Pi])/21] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2))/(245527507126720659456 ei u^11)+(Sqrt[\[Pi]/1365] \[Nu] (1065585375488561129-6076433069021311920 \[Nu]+9101248960411324080 \[Nu]^2))/(3249448754872320 u^9)-(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (5879476988625155849615-32661637290186463961976 \[Nu]+31641606666701515896048 \[Nu]^2))/(24116257366669006995456 ei u^11))+(Sqrt[\[Pi]/1365] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (1384067236997120 (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2)-2654294722560 ei^2 (118004643485102-672605899323435 \[Nu]+1005703016654700 \[Nu]^2)-2872116 ei^4 (10076003557682657627-53249972801790776760 \[Nu]+62451968965269614640 \[Nu]^2)+525 ei^6 (2491914028617678683843-24444060361294631556888 \[Nu]+53577100465496674243632 \[Nu]^2)))/(7054005279750684546170880 ei)+prStarDot^4 ((Sqrt[(5 \[Pi])/273] \[Nu] (1413923-5895627 \[Nu]+1954764 \[Nu]^2))/(2483712 u^5)-(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (17604084205+2487327567 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(1136701421882966016 ei u^7))+1/Zp^7 (prStar^8 ((5 Sqrt[(65 \[Pi])/21] prStarDot^12 u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (32721-160165 \[Nu]+83076 \[Nu]^2))/(20918084352 ei)-(5 Sqrt[(65 \[Pi])/21] prStarDot^11 u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (32721-160165 \[Nu]+83076 \[Nu]^2))/(41836168704 ei))+prStar^16 ((5 Sqrt[(65 \[Pi])/21] prStarDot^3 u^15 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-14263+60565 \[Nu]+3612 \[Nu]^2))/(4403807232 ei)+(5 Sqrt[(5 \[Pi])/273] prStarDot^4 u^13 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (127014532-590187239 \[Nu]+186729564 \[Nu]^2))/(2959358459904 ei))+prStar^10 (-((5 Sqrt[(65 \[Pi])/21] prStarDot^9 u^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (918705-6805223 \[Nu]+12269964 \[Nu]^2))/(1589774410752 ei))+(Sqrt[(5 \[Pi])/273] prStarDot^10 u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (142804809845-1086056565976 \[Nu]+2028850445328 \[Nu]^2))/(2136656808050688 ei))+prStar^14 (-((5 Sqrt[(65 \[Pi])/21] prStarDot^5 u^12 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (22100099-98149829 \[Nu]+12941796 \[Nu]^2))/(1589774410752 ei))+(Sqrt[(5 \[Pi])/273] prStarDot^6 u^10 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (7445792303779-33127658472593 \[Nu]+4617637504788 \[Nu]^2))/(8546627232202752 ei))+prStar^12 (-((5 Sqrt[(65 \[Pi])/21] prStarDot^7 u^9 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (16626463-77004817 \[Nu]+23358804 \[Nu]^2))/(1589774410752 ei))+(Sqrt[(5 \[Pi])/273] prStarDot^8 u^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (16128080633627-73054613404639 \[Nu]+15589753044684 \[Nu]^2))/(8546627232202752 ei)))+prStarDot^3 (-((Sqrt[\[Pi]/1365] \[Nu] (-57780781-33409260 \[Nu]+700902720 \[Nu]^2))/(268240896 u^3))+(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (1076086+94437 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(54378211700736 ei u^5)+(Sqrt[\[Pi]/1365] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-4693 (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2)+9 ei^2 (118004643485102-672605899323435 \[Nu]+1005703016654700 \[Nu]^2)))/(23918235973632 ei u^5))+Zp^2 ((Sqrt[\[Pi]/1365] \[Nu] (225971503921877-1289425261872960 \[Nu]+1934256156341040 \[Nu]^2))/(1487842836480 u^5)+(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-25498690535545+32219427546852 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(1655037270261598519296 ei u^7)-(81934997 Sqrt[\[Pi]/1365] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-4693 (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2)+9 ei^2 (118004643485102-672605899323435 \[Nu]+1005703016654700 \[Nu]^2)))/(265988132720614047744 ei u^7)+prStarDot (-((81934997 Sqrt[\[Pi]/1365] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2))/(18892544408027136 ei u^9))-(Sqrt[\[Pi]/1365] \[Nu] (221966461837877-1274078490204960 \[Nu]+1932600404453040 \[Nu]^2))/(495947612160 u^7)+(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (29728194042257519-155941783592975576 \[Nu]+120363497364884592 \[Nu]^2))/(54578461623189504 ei u^9))+prStarDot^2 ((81934997 Sqrt[\[Pi]/1365] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2))/(18892544408027136 ei u^11)+(Sqrt[\[Pi]/1365] \[Nu] (213358381861577-1243732020024660 \[Nu]+1938861449763840 \[Nu]^2))/(495947612160 u^9)-(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (2711842851038653581-13070093019329199742 \[Nu]+6006812660709485352 \[Nu]^2))/(3110972312521801728 ei u^11))+prStar^2 (-((81934997 Sqrt[\[Pi]/1365] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2))/(18892544408027136 ei u^8))-(Sqrt[\[Pi]/1365] \[Nu] (219588447325577-1261419499212360 \[Nu]+1918422561943440 \[Nu]^2))/(495947612160 u^6)+(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (1972824566485060173-10536353465289553972 \[Nu]+8795787456718639104 \[Nu]^2))/(3110972312521801728 ei u^8)))+prStarDot^2 (-((Sqrt[\[Pi]/1365] \[Nu] (110637781-448464060 \[Nu]+246486240 \[Nu]^2))/(89413632 u))+(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-600027+139825 \[Nu]) (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(5444201546913153024 ei u^3)-(Sqrt[\[Pi]/1365] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-4337082880 (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2)+8317440 ei^2 (118004643485102-672605899323435 \[Nu]+1005703016654700 \[Nu]^2)+9 ei^4 (10076003557682657627-53249972801790776760 \[Nu]+62451968965269614640 \[Nu]^2)))/(7368092319130583040 ei u^3))+prStarDot ((Sqrt[\[Pi]/1365] u \[Nu] (26633041-175757400 \[Nu]+372874320 \[Nu]^2))/89413632-(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-7621+4984 \[Nu]) (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(143268461760872448 ei u)+(Sqrt[\[Pi]/1365] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-4337082880 (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2)+8317440 ei^2 (118004643485102-672605899323435 \[Nu]+1005703016654700 \[Nu]^2)+9 ei^4 (10076003557682657627-53249972801790776760 \[Nu]+62451968965269614640 \[Nu]^2)))/(7368092319130583040 ei u))+prStar^4 (-((Sqrt[\[Pi]/1365] u \[Nu] (365143921-1640007000 \[Nu]+1085691600 \[Nu]^2))/89413632)+(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-100369323365+94208702574 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(7956909953180762112 ei u)-1/(7972745324544 ei u) Sqrt[\[Pi]/1365] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-4693 (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2)+9 ei^2 (118004643485102-672605899323435 \[Nu]+1005703016654700 \[Nu]^2))+prStarDot (-((84745 Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2))/(93219791486976 ei u^3))-(Sqrt[(5 \[Pi])/273] \[Nu] (1630156309427-9330097940289 \[Nu]+14125562889732 \[Nu]^2))/(65093124096 u)+(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (7544110153336609-43751305249644727 \[Nu]+48531533312584140 \[Nu]^2))/(20466923108696064 ei u^3))+prStarDot^2 ((12340113571 Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2))/(5115156398473347072 ei u^5)+(Sqrt[\[Pi]/1365] \[Nu] (4017282244833299-23309454071171520 \[Nu]+36139418261286480 \[Nu]^2))/(10414899855360 u^3)-(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (60872786226415687593-337888296353812393784 \[Nu]+326428939851515875920 \[Nu]^2))/(59108473937914232832 ei u^5)))+1/Zp^6 (-((5 Sqrt[(5 \[Pi])/273] prStar^16 prStarDot^2 u^13 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (56213-246199 \[Nu]+18060 \[Nu]^2))/(347668992 ei))+prStar^14 (-((Sqrt[(5 \[Pi])/273] prStarDot^3 u^12 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (1118387-4824025 \[Nu]+39732 \[Nu]^2))/(695337984 ei))-(Sqrt[(5 \[Pi])/273] prStarDot^4 u^10 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (104114027-505906005 \[Nu]+248328612 \[Nu]^2))/(83672337408 ei)-1/(7028476342272 ei) 5 Sqrt[(5 \[Pi])/273] prStarDot^2 u^14 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-67+5 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))+prStar^6 (-((5 Sqrt[(5 \[Pi])/273] prStarDot^11 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (212267-1013677 \[Nu]+429828 \[Nu]^2))/(3302855424 ei))+(5 Sqrt[(5 \[Pi])/273] prStarDot^12 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (212267-1013677 \[Nu]+429828 \[Nu]^2))/(6605710848 ei u^2)-1/(66770525251584 ei) 5 Sqrt[(5 \[Pi])/273] prStarDot^10 u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-253+119 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))+prStar^8 ((Sqrt[(15 \[Pi])/91] prStarDot^10 u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (2679766-13284365 \[Nu]+7523796 \[Nu]^2))/(13945389568 ei)-(Sqrt[(5 \[Pi])/273] prStarDot^9 u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (152630041-746506175 \[Nu]+384941676 \[Nu]^2))/(125508506112 ei)-1/(181234282825728 ei) 5 Sqrt[(5 \[Pi])/273] prStarDot^8 u^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-2186+1279 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))+prStar^10 (-((Sqrt[(5 \[Pi])/273] prStarDot^7 u^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (258646081-1225735939 \[Nu]+483173628 \[Nu]^2))/(83672337408 ei))+(Sqrt[(5 \[Pi])/273] prStarDot^8 u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (112207021-625014839 \[Nu]+611110668 \[Nu]^2))/(251017012224 ei)-1/(845759986520064 ei) 5 Sqrt[(5 \[Pi])/273] prStarDot^6 u^8 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-31331+10097 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))+prStar^12 (-((Sqrt[(5 \[Pi])/273] prStarDot^5 u^9 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (9713942-43701613 \[Nu]+8101716 \[Nu]^2))/(1651427712 ei))-(5 Sqrt[(5 \[Pi])/273] prStarDot^4 u^11 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-48595+9356 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(1268639979780096 ei)+prStarDot^6 ((21223259 Sqrt[\[Pi]/1365] u^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2))/(2922946513413341184 ei)+(Sqrt[(5 \[Pi])/273] u^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (297318068619857-1295424993696680 \[Nu]+66443145685392 \[Nu]^2))/(81192958705926144 ei))))+1/Zp^5 (prStar^14 ((5 Sqrt[(5 \[Pi])/273] prStarDot u^12 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (96485-439711 \[Nu]+104748 \[Nu]^2))/(128088576 ei)-(Sqrt[(5 \[Pi])/273] prStarDot^2 u^10 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (5998689751-27115093583 \[Nu]+5553540300 \[Nu]^2))/(585706361856 ei))+prStar^4 (-((5 Sqrt[(5 \[Pi])/273] prStarDot^11 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (57052-266591 \[Nu]+90300 \[Nu]^2))/(202806912 ei u^3))-1/(1024986133248 ei u) 5 Sqrt[(5 \[Pi])/273] prStarDot^10 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-68+25 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))+1/(2049972266496 ei) 5 Sqrt[(5 \[Pi])/273] prStarDot^9 u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-68+25 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))+prStar^12 ((Sqrt[(5 \[Pi])/273] prStarDot^3 u^9 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (128720219-600633057 \[Nu]+200086740 \[Nu]^2))/(13211421696 ei)-(Sqrt[(5 \[Pi])/273] prStarDot^4 u^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (45174885387426-207668675037809 \[Nu]+56763677177508 \[Nu]^2))/(1268639979780096 ei)+1/(2589438652416 ei) 5 Sqrt[(5 \[Pi])/273] prStarDot u^13 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-115+29 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))-1/(2589438652416 ei) Sqrt[(5 \[Pi])/273] prStarDot^2 u^11 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1619+325 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))+prStar^6 (-((Sqrt[(65 \[Pi])/21] prStarDot^9 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (14444224-67917079 \[Nu]+24680796 \[Nu]^2))/(46239975936 ei))-(Sqrt[(5 \[Pi])/273] prStarDot^10 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (338504952761-1575033840451 \[Nu]+506832289404 \[Nu]^2))/(66770525251584 ei u^2)+1/(467393676761088 ei) 25 Sqrt[(5 \[Pi])/273] prStarDot^7 u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-12462+4567 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))-1/(467393676761088 ei) Sqrt[(5 \[Pi])/273] prStarDot^8 u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-656749+244177 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))+prStar^8 (-((Sqrt[(5 \[Pi])/273] prStarDot^7 u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (33060795-165367283 \[Nu]+99174684 \[Nu]^2))/(30826650624 ei))-1/(634319989890048 ei) Sqrt[(5 \[Pi])/273] prStarDot^8 u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (14605650548246-67919717018933 \[Nu]+21700256802420 \[Nu]^2)+1/(934787353522176 ei) 5 Sqrt[(5 \[Pi])/273] prStarDot^5 u^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-214111+70339 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))-1/(467393676761088 ei) Sqrt[(5 \[Pi])/273] prStarDot^6 u^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1144020+398539 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))+prStar^10 (1/(467393676761088 ei) 5 Sqrt[(5 \[Pi])/273] prStarDot^3 u^10 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-81007+23269 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))-1/(934787353522176 ei) Sqrt[(5 \[Pi])/273] prStarDot^4 u^8 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-2131161+583729 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))+prStarDot^5 ((29 Sqrt[(13 \[Pi])/105] u^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2))/(701090515141632 ei)+(5 Sqrt[(5 \[Pi])/273] u^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (8765629529-43892248399 \[Nu]+26498545836 \[Nu]^2))/(16692631312896 ei))+prStarDot^6 (-((29 Sqrt[(13 \[Pi])/105] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2))/(233696838380544 ei))-(Sqrt[(5 \[Pi])/273] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (44092898409977-205362748686776 \[Nu]+66890033248080 \[Nu]^2))/(1268639979780096 ei))))+prStar^2 ((Sqrt[\[Pi]/1365] u^2 \[Nu] (140237701-674700120 \[Nu]+616548240 \[Nu]^2))/89413632-(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-317003+308742 \[Nu]) (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(5444201546913153024 ei)+prStarDot^4 (-((122951 Sqrt[\[Pi]/1365] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2))/(93219791486976 ei u^8))-(Sqrt[\[Pi]/1365] \[Nu] (1759929085951-12514034602125 \[Nu]+25449298145460 \[Nu]^2))/(65093124096 u^6)+(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (2377942507244753-10412469359142784 \[Nu]+753953417533680 \[Nu]^2))/(1461923079192576 ei u^8))+prStarDot^3 ((122951 Sqrt[\[Pi]/1365] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2))/(31073263828992 ei u^6)+(Sqrt[\[Pi]/1365] \[Nu] (2368578887641-14427015821925 \[Nu]+24176426368500 \[Nu]^2))/(21697708032 u^4)-(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (3769246969581239-17231658653405743 \[Nu]+4324837162921548 \[Nu]^2))/(2923846158385152 ei u^6))+(Sqrt[\[Pi]/1365] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-4337082880 (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2)+8317440 ei^2 (118004643485102-672605899323435 \[Nu]+1005703016654700 \[Nu]^2)+9 ei^4 (10076003557682657627-53249972801790776760 \[Nu]+62451968965269614640 \[Nu]^2)))/(7368092319130583040 ei)+prStarDot^2 (-((Sqrt[(5 \[Pi])/273] \[Nu] (15414312667-89456107356 \[Nu]+138402819072 \[Nu]^2))/(625895424 u^2))-(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-7636136211036+4956850146703 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(103439829391349907456 ei u^4)+(84745 Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-4693 (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2)+9 ei^2 (118004643485102-672605899323435 \[Nu]+1005703016654700 \[Nu]^2)))/(437480481448378368 ei u^4))+prStarDot ((Sqrt[(5 \[Pi])/273] \[Nu] (403448449-2359349853 \[Nu]+3707809812 \[Nu]^2))/52157952+(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-43586583095+42509963132 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(1361050386728288256 ei u^2)-(5171 Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-4693 (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2)+9 ei^2 (118004643485102-672605899323435 \[Nu]+1005703016654700 \[Nu]^2)))/(48608942383153152 ei u^2)))+Zp ((Sqrt[\[Pi]/1365] \[Nu] (13522442272-77136155145 \[Nu]+115691666580 \[Nu]^2))/(312947712 u)+(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-63186847+82069884 \[Nu]) (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(1536820322385770053632 ei u^3)+prStarDot^3 (-((3323 Sqrt[\[Pi]/1365] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2))/(4906304815104 ei u^9))-(5 Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3449862171057+14806349201515 \[Nu]+196912944228 \[Nu]^2))/(38471659978752 ei u^9)-(Sqrt[\[Pi]/1365] \[Nu] (453357357889-3134298708765 \[Nu]+6211938074580 \[Nu]^2))/(16273281024 u^7))+prStarDot^4 ((Sqrt[(5 \[Pi])/273] \[Nu] (-1139125093+4052756109 \[Nu]+689896620 \[Nu]^2))/(516612096 u^9)+(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-100839625406428091+419364764594053123 \[Nu]+63554163576127140 \[Nu]^2))/(324771834823704576 ei u^11))+prStar^4 ((3323 Sqrt[\[Pi]/1365] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2))/(1635434938368 ei u^5)+(Sqrt[\[Pi]/1365] \[Nu] (648585213859-3769055405010 \[Nu]+5871088371960 \[Nu]^2))/(5424427008 u^3)-(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (1607502075049216217-8472719674199147402 \[Nu]+6682510243919474328 \[Nu]^2))/(4222033852708159488 ei u^5))-(3323 Sqrt[\[Pi]/1365] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-4337082880 (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2)+8317440 ei^2 (118004643485102-672605899323435 \[Nu]+1005703016654700 \[Nu]^2)+9 ei^4 (10076003557682657627-53249972801790776760 \[Nu]+62451968965269614640 \[Nu]^2)))/(21279050617649123819520 ei u^3)+prStarDot^2 ((Sqrt[\[Pi]/1365] \[Nu] (1294376020403-7617431948595 \[Nu]+12075911105580 \[Nu]^2))/(10848854016 u^5)+(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-40050392965+16817800909 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(777743078130450432 ei u^7)-(3323 Sqrt[\[Pi]/1365] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-4693 (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2)+9 ei^2 (118004643485102-672605899323435 \[Nu]+1005703016654700 \[Nu]^2)))/(7675096165761024 ei u^7))+prStarDot (-((Sqrt[\[Pi]/1365] \[Nu] (13191425782-75867874215 \[Nu]+115554833100 \[Nu]^2))/(104315904 u^3))-(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-307753005+259342148 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(10233461554348032 ei u^5)+(3323 Sqrt[\[Pi]/1365] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-4693 (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2)+9 ei^2 (118004643485102-672605899323435 \[Nu]+1005703016654700 \[Nu]^2)))/(7675096165761024 ei u^5))+prStar^2 (-((Sqrt[\[Pi]/1365] \[Nu] (1347927132563-7765904790630 \[Nu]+11887055034120 \[Nu]^2))/(10848854016 u^2))-(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-8692472407+8830825874 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(259247692710150144 ei u^4)+(3323 Sqrt[\[Pi]/1365] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-4693 (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2)+9 ei^2 (118004643485102-672605899323435 \[Nu]+1005703016654700 \[Nu]^2)))/(7675096165761024 ei u^4)+prStarDot ((1120563947 Sqrt[\[Pi]/1365] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2))/(134609378907193344 ei u^6)+(Sqrt[\[Pi]/1365] \[Nu] (2861122269664019-16422927537280320 \[Nu]+24937704472499280 \[Nu]^2))/(5207449927680 u^4)-(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (1554872733088476615-8302270861374794584 \[Nu]+6924144394171625712 \[Nu]^2))/(1555486156260900864 ei u^6))+prStarDot^2 (-((664714807 Sqrt[\[Pi]/1365] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2))/(44869792969064448 ei u^8))-(Sqrt[\[Pi]/1365] \[Nu] (1745847276000019-10078343385825120 \[Nu]+15448758344848080 \[Nu]^2))/(1735816642560 u^6)+(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (60861749807859093319-308800389993684269401 \[Nu]+201406412762448021492 \[Nu]^2))/(29554236968957116416 ei u^8))))+1/Zp^3 ((2897 Sqrt[(5 \[Pi])/273] prStar^12 u^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (1678-8063 \[Nu]+3612 \[Nu]^2))/(2433682944 ei)+1/(68143122432 ei u^5) 5 Sqrt[(5 \[Pi])/273] prStarDot^9 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) (-5+\[Nu]) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))-(5 Sqrt[(5 \[Pi])/273] prStarDot^8 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) (-5+\[Nu]) \[Nu] (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(5116730777174016 ei u^3)+(5 Sqrt[(5 \[Pi])/273] prStarDot^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) (-5+\[Nu]) \[Nu] (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(10233461554348032 ei u)+prStar^10 (-((Sqrt[(5 \[Pi])/273] prStarDot u^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (2446355361-11497700135 \[Nu]+4158036876 \[Nu]^2))/(19469463552 ei))+1/(1757119085568 ei) Sqrt[(5 \[Pi])/273] prStarDot^2 u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (454599184094-2131980820601 \[Nu]+752856351492 \[Nu]^2)-1/(49199334395904 ei) 38257 Sqrt[(5 \[Pi])/273] u^8 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) (-2+\[Nu]) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))+prStar^2 (-((16615 Sqrt[(5 \[Pi])/273] prStarDot^10 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (403559-1837213 \[Nu]+429828 \[Nu]^2))/(369919807488 ei u^8))+(16615 Sqrt[(5 \[Pi])/273] prStarDot^9 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (403559-1837213 \[Nu]+429828 \[Nu]^2))/(184959903744 ei u^6)-1/(863146217472 ei u^2) Sqrt[(5 \[Pi])/273] prStarDot^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3471+971 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))+(Sqrt[(5 \[Pi])/273] prStarDot^8 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-18719291+4748221 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(3739149414088704 ei u^4)+(5 Sqrt[(5 \[Pi])/273] prStarDot^5 u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-509+109 \[Nu]) (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(388871539065225216 ei)+(Sqrt[(5 \[Pi])/273] prStarDot^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-439+449 \[Nu]) (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(388871539065225216 ei))+prStar^4 ((3323 Sqrt[(5 \[Pi])/273] prStarDot^8 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (212160447-976593409 \[Nu]+272153364 \[Nu]^2))/(2342825447424 ei u^5)-1/(7028476342272 ei u^3) Sqrt[(5 \[Pi])/273] prStarDot^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (582885944651-2699189551501 \[Nu]+817080947844 \[Nu]^2)-1/(1294719326208 ei) Sqrt[(5 \[Pi])/273] prStarDot^5 u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-15840+4723 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))+(Sqrt[(5 \[Pi])/273] prStarDot^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-733055827+202477505 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(71043838867685376 ei u)+(5 Sqrt[(5 \[Pi])/273] prStarDot^3 u^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-266+59 \[Nu]) (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(194435769532612608 ei)+(Sqrt[(5 \[Pi])/273] prStarDot^4 u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-9305+3293 \[Nu]) (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(388871539065225216 ei))+prStar^8 (-(1/(1294719326208 ei)) Sqrt[(5 \[Pi])/273] prStarDot u^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3953+1679 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))-(Sqrt[(5 \[Pi])/273] prStarDot^2 u^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-163796371+69184613 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(71043838867685376 ei)+1/(269301619851264 ei) Sqrt[(5 \[Pi])/273] u^9 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) (-2+\[Nu]) \[Nu] (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu]))+prStarDot^3 (-((Sqrt[(5 \[Pi])/273] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2))/(971039494656 ei))-1/(7028476342272 ei) Sqrt[(5 \[Pi])/273] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (2795025723339-13011280575937 \[Nu]+4211897846100 \[Nu]^2))+prStarDot^4 ((187309 Sqrt[(5 \[Pi])/273] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2))/(71043838867685376 ei)+(Sqrt[(5 \[Pi])/273] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (8439787129396131-39227754526310836 \[Nu]+12456512406278304 \[Nu]^2))/(10149119838240768 ei)))+prStar^6 ((5 Sqrt[(5 \[Pi])/273] prStarDot u^8 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-213+47 \[Nu]) (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(388871539065225216 ei)+(Sqrt[(5 \[Pi])/273] prStarDot^2 u^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-4381+1863 \[Nu]) (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(194435769532612608 ei)+prStarDot^5 ((Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2))/(971039494656 ei)-(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (2879861866115-13328192891849 \[Nu]+4003883257332 \[Nu]^2))/(7028476342272 ei))+prStarDot^6 (-((Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2))/(2913118483968 ei u^2))+(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (19343783246597-89395734147999 \[Nu]+26340160925484 \[Nu]^2))/(21085429026816 ei u^2))+prStarDot^4 ((Sqrt[(5 \[Pi])/273] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-204080615+63642977 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(71043838867685376 ei)+(Sqrt[(5 \[Pi])/273] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-4693 (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2)+9 ei^2 (118004643485102-672605899323435 \[Nu]+1005703016654700 \[Nu]^2)))/(4557088348420608 ei))+prStarDot^3 (-((Sqrt[(5 \[Pi])/273] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-28052921+9880467 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(2804362060566528 ei))-(Sqrt[(5 \[Pi])/273] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-4693 (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2)+9 ei^2 (118004643485102-672605899323435 \[Nu]+1005703016654700 \[Nu]^2)))/(13671265045261824 ei))))+1/Zp^4 (-((5 Sqrt[(5 \[Pi])/273] prStar^14 u^10 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (1678-8063 \[Nu]+3612 \[Nu]^2))/(3370752 ei))+prStar^12 (-((Sqrt[(5 \[Pi])/273] prStarDot u^9 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (89718465-736035871 \[Nu]+1505875308 \[Nu]^2))/(123306602496 ei))-(Sqrt[(5 \[Pi])/273] prStarDot^2 u^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (8298160543-37985448613 \[Nu]+9733151652 \[Nu]^2))/(184959903744 ei)-1/(17035780608 ei) 5 Sqrt[(5 \[Pi])/273] u^11 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) (-2+\[Nu]) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))+prStar^2 (1/(863146217472 ei u^4) 5 Sqrt[(5 \[Pi])/273] prStarDot^10 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-97+27 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))-1/(431573108736 ei u^2) 5 Sqrt[(5 \[Pi])/273] prStarDot^9 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-97+27 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))+(5 Sqrt[(5 \[Pi])/273] prStarDot^8 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-97+27 \[Nu]) (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(129623846355075072 ei))+prStar^4 ((515065 Sqrt[(5 \[Pi])/273] prStarDot^10 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (64603-297421 \[Nu]+83076 \[Nu]^2))/(1171412723712 ei u^5)-(Sqrt[(5 \[Pi])/273] prStarDot^9 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (68125213451-314045616893 \[Nu]+89365990980 \[Nu]^2))/(2342825447424 ei u^3)-1/(8199889065984 ei u) Sqrt[(5 \[Pi])/273] prStarDot^8 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-2756+1355 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))-1/(4099944532992 ei) Sqrt[(5 \[Pi])/273] prStarDot^7 u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-14211+4060 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))+(5 Sqrt[(5 \[Pi])/273] prStarDot^6 u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3359+1002 \[Nu]) (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(1231426540373213184 ei))+prStar^6 ((Sqrt[(5 \[Pi])/273] prStarDot^8 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (3860848054431-17725987223345 \[Nu]+4755239621076 \[Nu]^2))/(66770525251584 ei u^2)-1/(66770525251584 ei) Sqrt[(5 \[Pi])/273] prStarDot^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (6220847758077-28719974081261 \[Nu]+8345252409060 \[Nu]^2)-1/(24599667197952 ei) Sqrt[(5 \[Pi])/273] prStarDot^5 u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-80779+26210 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))-1/(49199334395904 ei) Sqrt[(5 \[Pi])/273] prStarDot^6 u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-261179+85315 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))+(5 Sqrt[(5 \[Pi])/273] prStarDot^4 u^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-25517+8669 \[Nu]) (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(7388559242239279104 ei))+prStar^10 (-(1/(66770525251584 ei)) Sqrt[(5 \[Pi])/273] prStarDot^3 u^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (2244185357679-10672129690459 \[Nu]+4350892366716 \[Nu]^2)-1/(136286244864 ei) Sqrt[(5 \[Pi])/273] prStarDot u^10 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (35+11 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))-1/(24599667197952 ei) Sqrt[(5 \[Pi])/273] prStarDot^2 u^8 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-103195+35059 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))+(5 Sqrt[(5 \[Pi])/273] u^12 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) (-2+\[Nu]) \[Nu] (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(5116730777174016 ei)+prStarDot^4 ((Sqrt[(65 \[Pi])/21] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2))/(24599667197952 ei)-1/(22256841750528 ei) Sqrt[(5 \[Pi])/273] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (1941426743272-8904971466625 \[Nu]+2354414261892 \[Nu]^2)))+prStar^8 (-(1/(16399778131968 ei)) Sqrt[(5 \[Pi])/273] prStarDot^3 u^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-5767+6777 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))+(25 Sqrt[(5 \[Pi])/273] prStarDot^2 u^9 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-689+282 \[Nu]) (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(1847139810559819776 ei)+prStarDot^6 (-((Sqrt[(65 \[Pi])/21] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2))/(24599667197952 ei))-(Sqrt[(5 \[Pi])/273] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (203512314387-962720730737 \[Nu]+372715124628 \[Nu]^2))/(66770525251584 ei))+prStarDot^5 ((Sqrt[(65 \[Pi])/21] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2))/(24599667197952 ei)-1/(22256841750528 ei) Sqrt[(5 \[Pi])/273] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (2394197680085-11092414457061 \[Nu]+3379927118148 \[Nu]^2))+prStarDot^4 (-((Sqrt[(5 \[Pi])/273] u^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-154796183+48024848 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(17760959716921344 ei))+(Sqrt[(5 \[Pi])/273] u^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-4693 (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2)+9 ei^2 (118004643485102-672605899323435 \[Nu]+1005703016654700 \[Nu]^2)))/(26641439575382016 ei))))+1/Zp ((99750565 Sqrt[(5 \[Pi])/273] prStarDot^8 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (4195-18899 \[Nu]+3612 \[Nu]^2))/(18742603579392 ei u^11)-(829109189 Sqrt[(5 \[Pi])/273] prStarDot^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (4195-18899 \[Nu]+3612 \[Nu]^2))/(37485207158784 ei u^9)-(5 Sqrt[(5 \[Pi])/273] prStar^8 u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (97886215578-469931740669 \[Nu]+208881797460 \[Nu]^2))/(2959358459904 ei)+1/(98398668791808 ei u^5) 3323 Sqrt[(5 \[Pi])/273] prStarDot^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-255+67 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))-1/(98398668791808 ei u^7) 3323 Sqrt[(5 \[Pi])/273] prStarDot^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-555+119 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))-(899 Sqrt[(5 \[Pi])/273] prStarDot^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (3+\[Nu]) (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(301573846622011392 ei u^3)+1/(269301619851264 ei u) Sqrt[(5 \[Pi])/273] prStarDot^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (3+\[Nu]) (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu]))+(Sqrt[(5 \[Pi])/273] prStarDot^2 u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (3+\[Nu]) (13151770125312 (-839+3612 \[Nu])-3903374592 ei^2 (-48655927+184821756 \[Nu])-1273608 ei^4 (-16680917087+53534704476 \[Nu])+91 ei^6 (-100826162933963+336632397661644 \[Nu])))/(4666458468782702592 ei)+prStar^6 (1/(49199334395904 ei) 2897 Sqrt[(5 \[Pi])/273] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3+2 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))+prStarDot ((Sqrt[\[Pi]/1365] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2))/(1793240064 ei)-(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-2530691701897137+9757798424417435 \[Nu]+4895556125741988 \[Nu]^2))/(29913195312709632 ei))+prStarDot^2 (-((68371 Sqrt[\[Pi]/1365] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2))/(28113905369088 ei u^2))-(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (63980541057620049-283003875290619658 \[Nu]+32545191707829528 \[Nu]^2))/(64811923177537536 ei u^2)))+prStar^4 ((38257 Sqrt[(5 \[Pi])/273] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3+2 \[Nu]) (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(14777118484478558208 ei)+prStarDot^3 (-((68371 Sqrt[\[Pi]/1365] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2))/(28113905369088 ei u^3))+(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (30425867621480014-143792067179557167 \[Nu]+55126694017771740 \[Nu]^2))/(64811923177537536 ei u^3))+prStarDot^4 ((122951 Sqrt[\[Pi]/1365] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2))/(65599112527872 ei u^5)-(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (123315827510949741-560615991149162149 \[Nu]+127973809486864068 \[Nu]^2))/(55553077009317888 ei u^5))+prStarDot^2 ((Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-215453943+60623610320 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(4309992891306246144 ei u)-(342439 Sqrt[\[Pi]/1365] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-4693 (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2)+9 ei^2 (118004643485102-672605899323435 \[Nu]+1005703016654700 \[Nu]^2)))/(923569905279909888 ei u))+prStarDot (-((Sqrt[(5 \[Pi])/273] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (1138619+2229969 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(459193787695104 ei))+1/(8415675620352 ei) Sqrt[\[Pi]/1365] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-4693 (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2)+9 ei^2 (118004643485102-672605899323435 \[Nu]+1005703016654700 \[Nu]^2))))+prStar^2 ((Sqrt[(5 \[Pi])/273] prStarDot^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-523274629658313+2169870298703405 \[Nu]+356862454096092 \[Nu]^2))/(4273313616101376 ei u^6)-(Sqrt[(5 \[Pi])/273] prStarDot^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (1108073244703457-5061026658003187 \[Nu]+1251209996546748 \[Nu]^2))/(1424437872033792 ei u^8)+(Sqrt[(5 \[Pi])/273] u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3+2 \[Nu]) (13151770125312 (-839+3612 \[Nu])-3903374592 ei^2 (-48655927+184821756 \[Nu])-1273608 ei^4 (-16680917087+53534704476 \[Nu])+91 ei^6 (-100826162933963+336632397661644 \[Nu])))/(4666458468782702592 ei)+prStarDot^4 (-((Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-34498181+3338440 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(688790681542656 ei u^4))+(Sqrt[\[Pi]/1365] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-4693 (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2)+9 ei^2 (118004643485102-672605899323435 \[Nu]+1005703016654700 \[Nu]^2)))/(25247026861056 ei u^4))+prStarDot^3 ((Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-41896935+7960883 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(1377581363085312 ei u^2)-(Sqrt[\[Pi]/1365] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-4693 (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2)+9 ei^2 (118004643485102-672605899323435 \[Nu]+1005703016654700 \[Nu]^2)))/(8415675620352 ei u^2))+prStarDot^2 (-((Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-1734548+873873 \[Nu]) (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(34479943130449969152 ei))+(Sqrt[\[Pi]/1365] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-4337082880 (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2)+8317440 ei^2 (118004643485102-672605899323435 \[Nu]+1005703016654700 \[Nu]^2)+9 ei^4 (10076003557682657627-53249972801790776760 \[Nu]+62451968965269614640 \[Nu]^2)))/(7777430781304504320 ei))+prStarDot ((Sqrt[(5 \[Pi])/273] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-5207+4753 \[Nu]) (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(340262596682072064 ei)-(Sqrt[\[Pi]/1365] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-4337082880 (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2)+8317440 ei^2 (118004643485102-672605899323435 \[Nu]+1005703016654700 \[Nu]^2)+9 ei^4 (10076003557682657627-53249972801790776760 \[Nu]+62451968965269614640 \[Nu]^2)))/(23332292343913512960 ei))))+1/Zp^2 (-((16615 Sqrt[(5 \[Pi])/273] prStarDot^9 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (4195-18899 \[Nu]+3612 \[Nu]^2))/(9734731776 ei u^9))+(1358966683 Sqrt[(5 \[Pi])/273] prStar^10 u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (1678-8063 \[Nu]+3612 \[Nu]^2))/(18742603579392 ei)-1/(49199334395904 ei u^7) 16615 Sqrt[(5 \[Pi])/273] prStarDot^8 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) (-5+\[Nu]) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))+1/(2008136097792 ei u^5) 899 Sqrt[(5 \[Pi])/273] prStarDot^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) (-5+\[Nu]) \[Nu] (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))+(Sqrt[(5 \[Pi])/273] prStarDot^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-65+29 \[Nu]) (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(10233461554348032 ei u)-(Sqrt[(5 \[Pi])/273] prStarDot^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-175+43 \[Nu]) (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(10233461554348032 ei u^3)+(5 Sqrt[(5 \[Pi])/273] prStarDot^4 u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (3+\[Nu]) (13151770125312 (-839+3612 \[Nu])-3903374592 ei^2 (-48655927+184821756 \[Nu])-1273608 ei^4 (-16680917087+53534704476 \[Nu])+91 ei^6 (-100826162933963+336632397661644 \[Nu])))/(88662710906871349248 ei)+prStar^2 ((3323 Sqrt[(5 \[Pi])/273] prStarDot^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (44986341-205074677 \[Nu]+49090692 \[Nu]^2))/(369919807488 ei u^6)-(Sqrt[(5 \[Pi])/273] prStarDot^8 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (1112680326864503-5060344709834881 \[Nu]+1162885991115156 \[Nu]^2))/(4273313616101376 ei u^8)+(17 Sqrt[(5 \[Pi])/273] prStarDot^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-607277+29045 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(3739149414088704 ei u^2)+(Sqrt[(5 \[Pi])/273] prStarDot^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-80830081+22265715 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(3739149414088704 ei u^4)-(Sqrt[(5 \[Pi])/273] prStarDot^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-349+76 \[Nu]) (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(10233461554348032 ei)+(Sqrt[(5 \[Pi])/273] prStarDot^3 u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-319+131 \[Nu]) (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(20466923108696064 ei)+(5 Sqrt[(5 \[Pi])/273] prStarDot^2 u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu]^2 (13151770125312 (-839+3612 \[Nu])-3903374592 ei^2 (-48655927+184821756 \[Nu])-1273608 ei^4 (-16680917087+53534704476 \[Nu])+91 ei^6 (-100826162933963+336632397661644 \[Nu])))/(29554236968957116416 ei))+prStar^8 ((Sqrt[(5 \[Pi])/273] prStarDot u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (2564862433-12278987269 \[Nu]+5325153540 \[Nu]^2))/(20551100416 ei)+1/(2589438652416 ei) Sqrt[(5 \[Pi])/273] u^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-19368+9589 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu]))+prStarDot^2 (-((Sqrt[\[Pi]/1365] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2))/(68143122432 ei))+(Sqrt[(5 \[Pi])/273] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (22071364680701394-102561603049296545 \[Nu]+32467600231814244 \[Nu]^2))/(40596479352963072 ei)))+prStar^6 (-((Sqrt[(5 \[Pi])/273] prStarDot u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-11689011+4158259 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(3739149414088704 ei))+(5 Sqrt[(5 \[Pi])/273] u^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3+2 \[Nu]) (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(5116730777174016 ei)+prStarDot^3 (-((452183 Sqrt[\[Pi]/1365] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2))/(11217448242266112 ei))+(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (2450028165998031-11386933405533446 \[Nu]+3613100098828584 \[Nu]^2))/(3472067313082368 ei))+prStarDot^4 ((177823 Sqrt[\[Pi]/1365] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2))/(3739149414088704 ei u^2)+(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (59209973443469089-269175328115607171 \[Nu]+61429754865669372 \[Nu]^2))/(150786923311005696 ei u^2))+prStarDot^2 ((Sqrt[(5 \[Pi])/273] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-158616705+55481927 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(3739149414088704 ei)-1/(319795673573376 ei) Sqrt[\[Pi]/1365] u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-4693 (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2)+9 ei^2 (118004643485102-672605899323435 \[Nu]+1005703016654700 \[Nu]^2))))+prStar^4 (-((5 Sqrt[(5 \[Pi])/273] prStarDot^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (1797832567664395-8258806072681192 \[Nu]+2233980550089456 \[Nu]^2))/(40596479352963072 ei u^5))+(Sqrt[(5 \[Pi])/273] prStarDot u^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-91+29 \[Nu]) (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(6822307702898688 ei)+(5 Sqrt[(5 \[Pi])/273] u^7 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-3+2 \[Nu]) (13151770125312 (-839+3612 \[Nu])-3903374592 ei^2 (-48655927+184821756 \[Nu])-1273608 ei^4 (-16680917087+53534704476 \[Nu])+91 ei^6 (-100826162933963+336632397661644 \[Nu])))/(88662710906871349248 ei)+prStarDot^5 ((Sqrt[\[Pi]/1365] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2))/(204429367296 ei u^3)+(Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (174303687207-799233199975 \[Nu]+210236535852 \[Nu]^2))/(184959903744 ei u^3))+prStarDot^4 ((Sqrt[(5 \[Pi])/273] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-101089743+29506427 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(1869574707044352 ei u)+(Sqrt[\[Pi]/1365] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-4693 (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2)+9 ei^2 (118004643485102-672605899323435 \[Nu]+1005703016654700 \[Nu]^2)))/(319795673573376 ei u))+prStarDot^3 (-((Sqrt[(5 \[Pi])/273] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (81757+239177 \[Nu]) (-10108 (-839+3612 \[Nu])+3 ei^2 (-48655927+184821756 \[Nu])))/(467393676761088 ei))-1/(319795673573376 ei) Sqrt[\[Pi]/1365] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-4693 (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2)+9 ei^2 (118004643485102-672605899323435 \[Nu]+1005703016654700 \[Nu]^2)))+prStarDot^2 (-((Sqrt[(5 \[Pi])/273] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(5/19) \[Nu] (-85141+14199 \[Nu]) (-1517979008 (-839+3612 \[Nu])+450528 ei^2 (-48655927+184821756 \[Nu])+147 ei^4 (-16680917087+53534704476 \[Nu])))/(3694279621119639552 ei))+(Sqrt[\[Pi]/1365] u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-4337082880 (1081489489-6193167120 \[Nu]+8704810800 \[Nu]^2)+8317440 ei^2 (118004643485102-672605899323435 \[Nu]+1005703016654700 \[Nu]^2)+9 ei^4 (10076003557682657627-53249972801790776760 \[Nu]+62451968965269614640 \[Nu]^2)))/(886627109068713492480 ei)))));
hDC[7,0]=0;
hDC[8,0]=\[Eta]^4 (-((Sqrt[\[Pi]/595] u^3 \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/26687232)+(1248427 Sqrt[(119 \[Pi])/5] prStar^12 prStarDot^6 u^7 (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/(107138077089398784 ei Zp^(11/2))+prStar^6 ((Sqrt[\[Pi]/595] \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/26687232-(Sqrt[\[Pi]/595] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/(26687232 ei u^2))+1/Zp^5 prStar^10 (-((29 Sqrt[\[Pi]/595] prStarDot^6 u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/(94131379584 ei))+(29 Sqrt[\[Pi]/595] prStarDot^5 u^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/(282394138752 ei))+Zp^3 ((9446979503 Sqrt[(5 \[Pi])/119] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/(98896686544060416 ei u^11)+(Sqrt[\[Pi]/595] \[Nu] (24432057125909-148165211424150 \[Nu]+225585603066600 \[Nu]^2))/(3552604323840 u^9))+(Sqrt[\[Pi]/595] u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (1565686919680 (75601-452070 \[Nu]+733320 \[Nu]^2)-4879218240 ei^2 (7699835443-46731262050 \[Nu]+71419282200 \[Nu]^2)-168948 ei^4 (21407291285669-127500945901650 \[Nu]+179197316814600 \[Nu]^2)+375 ei^6 (1120027365343529-7027894668537558 \[Nu]+10940692640515848 \[Nu]^2)))/(41783850064865525760 ei)+prStarDot^3 ((Sqrt[\[Pi]/595] \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/(26687232 u^3)+1/(77072726016 ei u^5) Sqrt[\[Pi]/595] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-2888 (75601-452070 \[Nu]+733320 \[Nu]^2)+9 ei^2 (7699835443-46731262050 \[Nu]+71419282200 \[Nu]^2)))+Zp^2 ((Sqrt[\[Pi]/595] \[Nu] (36088208969-218933563950 \[Nu]+333741227400 \[Nu]^2))/(11386552320 u^5)-(81934997 Sqrt[\[Pi]/595] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-2888 (75601-452070 \[Nu]+733320 \[Nu]^2)+9 ei^2 (7699835443-46731262050 \[Nu]+71419282200 \[Nu]^2)))/(857104616715190272 ei u^7)+prStarDot^2 ((81934997 Sqrt[\[Pi]/595] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/(98927125659648 ei u^11)+(Sqrt[\[Pi]/595] \[Nu] (36088208969-218933563950 \[Nu]+333741227400 \[Nu]^2))/(3795517440 u^9))+prStarDot (-((81934997 Sqrt[\[Pi]/595] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/(98927125659648 ei u^9))-(Sqrt[\[Pi]/595] \[Nu] (36088208969-218933563950 \[Nu]+333741227400 \[Nu]^2))/(3795517440 u^7))+prStar^2 (-((81934997 Sqrt[\[Pi]/595] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/(98927125659648 ei u^8))-(Sqrt[\[Pi]/595] \[Nu] (36088208969-218933563950 \[Nu]+333741227400 \[Nu]^2))/(3795517440 u^6)))+prStar^4 (-((Sqrt[\[Pi]/595] u \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/8895744)+prStarDot (-((4985 Sqrt[(85 \[Pi])/7] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/(488127264768 ei u^3))-(Sqrt[(35 \[Pi])/17] \[Nu] (2703859-16413498 \[Nu]+25063128 \[Nu]^2))/(35582976 u))-1/(25690908672 ei u) Sqrt[\[Pi]/595] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-2888 (75601-452070 \[Nu]+733320 \[Nu]^2)+9 ei^2 (7699835443-46731262050 \[Nu]+71419282200 \[Nu]^2))+prStarDot^2 ((12340113571 Sqrt[(5 \[Pi])/119] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/(26784519272349696 ei u^5)+(Sqrt[\[Pi]/595] \[Nu] (96848189129-587753218350 \[Nu]+897032593800 \[Nu]^2))/(11386552320 u^3)))+prStarDot^2 (-((Sqrt[\[Pi]/595] \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/(8895744 u))-(Sqrt[\[Pi]/595] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-83405440 (75601-452070 \[Nu]+733320 \[Nu]^2)+259920 ei^2 (7699835443-46731262050 \[Nu]+71419282200 \[Nu]^2)+9 ei^4 (21407291285669-127500945901650 \[Nu]+179197316814600 \[Nu]^2)))/(741953442447360 ei u^3))+prStarDot ((Sqrt[\[Pi]/595] u \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/8895744+1/(741953442447360 ei u) Sqrt[\[Pi]/595] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-83405440 (75601-452070 \[Nu]+733320 \[Nu]^2)+259920 ei^2 (7699835443-46731262050 \[Nu]+71419282200 \[Nu]^2)+9 ei^4 (21407291285669-127500945901650 \[Nu]+179197316814600 \[Nu]^2)))+prStar^2 ((Sqrt[\[Pi]/595] u^2 \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/8895744+prStarDot^4 (-((122951 Sqrt[\[Pi]/595] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/(488127264768 ei u^8))-(Sqrt[\[Pi]/595] \[Nu] (31645823-192093570 \[Nu]+293380920 \[Nu]^2))/(35582976 u^6))+prStarDot^3 ((122951 Sqrt[\[Pi]/595] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/(162709088256 ei u^6)+(Sqrt[\[Pi]/595] \[Nu] (31645823-192093570 \[Nu]+293380920 \[Nu]^2))/(11860992 u^4))+1/(741953442447360 ei) Sqrt[\[Pi]/595] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-83405440 (75601-452070 \[Nu]+733320 \[Nu]^2)+259920 ei^2 (7699835443-46731262050 \[Nu]+71419282200 \[Nu]^2)+9 ei^4 (21407291285669-127500945901650 \[Nu]+179197316814600 \[Nu]^2))+prStarDot^2 (-((Sqrt[(35 \[Pi])/17] \[Nu] (2703859-16413498 \[Nu]+25063128 \[Nu]^2))/(35582976 u^2))+(4985 Sqrt[(85 \[Pi])/7] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-2888 (75601-452070 \[Nu]+733320 \[Nu]^2)+9 ei^2 (7699835443-46731262050 \[Nu]+71419282200 \[Nu]^2)))/(1409711540649984 ei u^4))+prStarDot ((Sqrt[(5 \[Pi])/119] \[Nu] (2069401-12565134 \[Nu]+19167624 \[Nu]^2))/11860992-(5171 Sqrt[(5 \[Pi])/119] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-2888 (75601-452070 \[Nu]+733320 \[Nu]^2)+9 ei^2 (7699835443-46731262050 \[Nu]+71419282200 \[Nu]^2)))/(156634615627776 ei u^2)))+1/Zp^3 (prStar^8 ((187309 Sqrt[(5 \[Pi])/119] prStarDot^4 u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/(372007212115968 ei)-(Sqrt[(5 \[Pi])/119] prStarDot^3 u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/(5084659008 ei))+prStar^6 ((Sqrt[(5 \[Pi])/119] prStarDot^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/(5084659008 ei)-(Sqrt[(5 \[Pi])/119] prStarDot^6 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/(15253977024 ei u^2)+1/(14684495215104 ei) Sqrt[(5 \[Pi])/119] prStarDot^4 u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-2888 (75601-452070 \[Nu]+733320 \[Nu]^2)+9 ei^2 (7699835443-46731262050 \[Nu]+71419282200 \[Nu]^2))-1/(44053485645312 ei) Sqrt[(5 \[Pi])/119] prStarDot^3 u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-2888 (75601-452070 \[Nu]+733320 \[Nu]^2)+9 ei^2 (7699835443-46731262050 \[Nu]+71419282200 \[Nu]^2))))+1/Zp^4 ((Sqrt[(5 \[Pi])/119] prStar^10 prStarDot^4 u^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/(9908566272 ei)+prStar^8 (-((Sqrt[(5 \[Pi])/119] prStarDot^6 u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/(9908566272 ei))+(Sqrt[(5 \[Pi])/119] prStarDot^5 u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/(9908566272 ei)+1/(85847818180608 ei) Sqrt[(5 \[Pi])/119] prStarDot^4 u^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-2888 (75601-452070 \[Nu]+733320 \[Nu]^2)+9 ei^2 (7699835443-46731262050 \[Nu]+71419282200 \[Nu]^2))))+Zp ((Sqrt[\[Pi]/595] \[Nu] (31645823-192093570 \[Nu]+293380920 \[Nu]^2))/(35582976 u)+prStarDot^3 (-((3323 Sqrt[\[Pi]/595] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/(25690908672 ei u^9))-(Sqrt[\[Pi]/595] \[Nu] (31645823-192093570 \[Nu]+293380920 \[Nu]^2))/(35582976 u^7))+prStar^4 ((3323 Sqrt[\[Pi]/595] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/(8563636224 ei u^5)+(Sqrt[\[Pi]/595] \[Nu] (31645823-192093570 \[Nu]+293380920 \[Nu]^2))/(11860992 u^3))-(3323 Sqrt[\[Pi]/595] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-83405440 (75601-452070 \[Nu]+733320 \[Nu]^2)+259920 ei^2 (7699835443-46731262050 \[Nu]+71419282200 \[Nu]^2)+9 ei^4 (21407291285669-127500945901650 \[Nu]+179197316814600 \[Nu]^2)))/(2142761541787975680 ei u^3)+prStarDot^2 ((Sqrt[\[Pi]/595] \[Nu] (31645823-192093570 \[Nu]+293380920 \[Nu]^2))/(11860992 u^5)-(3323 Sqrt[\[Pi]/595] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-2888 (75601-452070 \[Nu]+733320 \[Nu]^2)+9 ei^2 (7699835443-46731262050 \[Nu]+71419282200 \[Nu]^2)))/(24731781414912 ei u^7))+prStarDot (-((Sqrt[\[Pi]/595] \[Nu] (31645823-192093570 \[Nu]+293380920 \[Nu]^2))/(11860992 u^3))+(3323 Sqrt[\[Pi]/595] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-2888 (75601-452070 \[Nu]+733320 \[Nu]^2)+9 ei^2 (7699835443-46731262050 \[Nu]+71419282200 \[Nu]^2)))/(24731781414912 ei u^5))+prStar^2 (-((Sqrt[\[Pi]/595] \[Nu] (31645823-192093570 \[Nu]+293380920 \[Nu]^2))/(11860992 u^2))+(3323 Sqrt[\[Pi]/595] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-2888 (75601-452070 \[Nu]+733320 \[Nu]^2)+9 ei^2 (7699835443-46731262050 \[Nu]+71419282200 \[Nu]^2)))/(24731781414912 ei u^4)+prStarDot ((1120563947 Sqrt[\[Pi]/595] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/(704855770324992 ei u^6)+(Sqrt[(7 \[Pi])/85] \[Nu] (9495457007-57620484450 \[Nu]+87912415800 \[Nu]^2))/(5693276160 u^4))+prStarDot^2 (-((39100871 Sqrt[(17 \[Pi])/35] Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/(234951923441664 ei u^8))-(Sqrt[\[Pi]/595] \[Nu] (41151540649-249668535150 \[Nu]+380682174600 \[Nu]^2))/(1897758720 u^6))))+1/Zp (prStar^6 ((Sqrt[\[Pi]/595] prStarDot Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/(9389952 ei)-(68371 Sqrt[(7 \[Pi])/85] prStarDot^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/(1030490892288 ei u^2))+prStar^4 ((122951 Sqrt[\[Pi]/595] prStarDot^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/(343496964096 ei u^5)-(68371 Sqrt[(7 \[Pi])/85] prStarDot^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/(1030490892288 ei u^3)-(342439 Sqrt[\[Pi]/595] prStarDot^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-2888 (75601-452070 \[Nu]+733320 \[Nu]^2)+9 ei^2 (7699835443-46731262050 \[Nu]+71419282200 \[Nu]^2)))/(2976057696927744 ei u)+1/(27118181376 ei) Sqrt[\[Pi]/595] prStarDot u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-2888 (75601-452070 \[Nu]+733320 \[Nu]^2)+9 ei^2 (7699835443-46731262050 \[Nu]+71419282200 \[Nu]^2)))+prStar^2 (1/(81354544128 ei u^4) Sqrt[\[Pi]/595] prStarDot^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-2888 (75601-452070 \[Nu]+733320 \[Nu]^2)+9 ei^2 (7699835443-46731262050 \[Nu]+71419282200 \[Nu]^2))-1/(27118181376 ei u^2) Sqrt[\[Pi]/595] prStarDot^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-2888 (75601-452070 \[Nu]+733320 \[Nu]^2)+9 ei^2 (7699835443-46731262050 \[Nu]+71419282200 \[Nu]^2))+1/(783173078138880 ei) Sqrt[\[Pi]/595] prStarDot^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-83405440 (75601-452070 \[Nu]+733320 \[Nu]^2)+259920 ei^2 (7699835443-46731262050 \[Nu]+71419282200 \[Nu]^2)+9 ei^4 (21407291285669-127500945901650 \[Nu]+179197316814600 \[Nu]^2))-(Sqrt[\[Pi]/595] prStarDot u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-83405440 (75601-452070 \[Nu]+733320 \[Nu]^2)+259920 ei^2 (7699835443-46731262050 \[Nu]+71419282200 \[Nu]^2)+9 ei^4 (21407291285669-127500945901650 \[Nu]+179197316814600 \[Nu]^2)))/(2349519234416640 ei)))+1/Zp^2 (-((Sqrt[\[Pi]/595] prStar^8 prStarDot^2 u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/(356818176 ei))+prStar^6 (-((26599 Sqrt[(17 \[Pi])/35] prStarDot^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/(58737980860416 ei))+(177823 Sqrt[\[Pi]/595] prStarDot^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/(19579326953472 ei u^2)-1/(1030490892288 ei) Sqrt[\[Pi]/595] prStarDot^2 u^2 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-2888 (75601-452070 \[Nu]+733320 \[Nu]^2)+9 ei^2 (7699835443-46731262050 \[Nu]+71419282200 \[Nu]^2)))+prStar^4 ((Sqrt[\[Pi]/595] prStarDot^5 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (75601-452070 \[Nu]+733320 \[Nu]^2))/(1070454528 ei u^3)+1/(1030490892288 ei u) Sqrt[\[Pi]/595] prStarDot^4 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-2888 (75601-452070 \[Nu]+733320 \[Nu]^2)+9 ei^2 (7699835443-46731262050 \[Nu]+71419282200 \[Nu]^2))-1/(1030490892288 ei) Sqrt[\[Pi]/595] prStarDot^3 u Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-2888 (75601-452070 \[Nu]+733320 \[Nu]^2)+9 ei^2 (7699835443-46731262050 \[Nu]+71419282200 \[Nu]^2))+(Sqrt[\[Pi]/595] prStarDot^2 u^3 Sqrt[Zp] (Sqrt[Zp/u^4]/ei)^(17/19) \[Nu] (-83405440 (75601-452070 \[Nu]+733320 \[Nu]^2)+259920 ei^2 (7699835443-46731262050 \[Nu]+71419282200 \[Nu]^2)+9 ei^4 (21407291285669-127500945901650 \[Nu]+179197316814600 \[Nu]^2)))/(89281730907832320 ei))));

